Unravelling the Dodecahedral Spaces

The hyperbolic dodecahedral space of Weber and Seifert has a natural non-positively curved cubulation obtained by subdividing the dodecahedron into cubes. We show that the hyperbolic dodecahedral space has a 6-sheeted irregular cover with the property that the canonical hypersurfaces made up of the mid-cubes give a very short hierarchy. Moreover, we describe a 60-sheeted cover in which the associated cubulation is special. We also describe the natural cubulation and covers of the spherical dodecahedral space (aka Poincar\'e homology sphere).

==> anc/IN.txt <==
sgrps:=[
[pi1.1, pi1.2, pi1.3, pi1.4], 
[pi1.5*pi1.4^-1, pi1.6*pi1.3^-1, pi1.1^-1*pi1.4^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.1^-1, pi1.5^-1*pi1.1^-1], 
[pi1.5*pi1.3^-1, pi1.6*pi1.2^-1, pi1.1^-1*pi1.2^-1, pi1.2^-1*pi1.1^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.1^-1], 
[pi1.4*pi1.3^-1, pi1.5*pi1.2^-1, pi1.1^-1*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.1^-1, pi1.4^-1*pi1.1^-1, pi1.5^-1*pi1.6^-1], 
[pi1.4*pi1.2^-1, pi1.6*pi1.5^-1, pi1.1^-1*pi1.5^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.1^-1, pi1.6^-1*pi1.1^-1], 
[pi1.4*pi1.2^-1, pi1.5, pi1.6, pi1.1^-1*pi1.3^-1, pi1.3^-1*pi1.1^-1, pi1.4^-1*pi1.2, pi1.1^2*pi1.2, pi1.2*pi1.1*pi1.3^-1], 
[pi1.4, pi1.5, pi1.6*pi1.3^-1, pi1.1^-1*pi1.2^-1, pi1.2^-1*pi1.1^-1, pi1.6^-1*pi1.3, pi1.1^2*pi1.3, pi1.2^2*pi1.3^-1], 
[pi1.3*pi1.2^-1, pi1.6*pi1.4^-1, pi1.1^-1*pi1.2^-1, pi1.2^-1*pi1.1^-1, pi1.3^-1*pi1.1^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1], 
[pi1.3*pi1.2^-1, pi1.5*pi1.4^-1, pi1.1^-1*pi1.2^-1, pi1.3^-1*pi1.6^-1, pi1.5^-1*pi1.1^-1, pi1.1^2*pi1.4^-1, pi1.1*pi1.3*pi1.6^-1, pi1.1*pi1.2^-2], 
[pi1.3*pi1.2^-1, pi1.4*pi1.1^-1, pi1.6*pi1.1^-1, pi1.2^-1*pi1.5^-1, pi1.3^-1*pi1.5^-1, pi1.4^-1*pi1.1, pi1.5^-1*pi1.2^-1], 
[pi1.3*pi1.2^-1, pi1.4, pi1.5*pi1.1^-1, pi1.6, pi1.3^-1*pi1.2, pi1.5^-1*pi1.1, pi1.1*pi1.2^2, pi1.1*pi1.4*pi1.1^-1], 
[pi1.3*pi1.1^-1, pi1.5*pi1.4^-1, pi1.6*pi1.1^-1, pi1.2^-1*pi1.4^-1, pi1.3^-1*pi1.1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.2^-1], 
[pi1.3*pi1.1^-1, pi1.5*pi1.1^-1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.4^-1, pi1.3^-1*pi1.1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.4^-1], 
[pi1.3*pi1.1^-1, pi1.4*pi1.1^-1, pi1.5*pi1.2^-1, pi1.6, pi1.2^-1*pi1.1^-1, pi1.1*pi1.3*pi1.1^-2, pi1.1*pi1.4*pi1.1^-2, pi1.2*pi1.5*pi1.2^-2, pi1.2*pi1.6*pi1.2^-1], 
[pi1.3, pi1.4*pi1.2^-1, pi1.5*pi1.1^-1, pi1.6*pi1.1^-1, pi1.4^-1*pi1.1^-1, pi1.1*pi1.3*pi1.1^-1, pi1.2*pi1.3*pi1.2^-1], 
[pi1.3, pi1.4*pi1.1^-1, pi1.5, pi1.6*pi1.2^-1, pi1.4^-1*pi1.1, pi1.6^-1*pi1.2, pi1.1*pi1.2^2, pi1.1*pi1.3*pi1.1^-1], 
[pi1.3, pi1.4, pi1.5*pi1.2^-1, pi1.1^-1*pi1.6^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.1^-1, pi1.1^2*pi1.2, pi1.2*pi1.1*pi1.6^-1], 
[pi1.2*pi1.1^-1, pi1.4*pi1.3^-1, pi1.5*pi1.1^-1, pi1.2^-1*pi1.1, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.6^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.4*pi1.1^-1, pi1.6*pi1.5^-1, pi1.2^-1*pi1.1, pi1.3^-1*pi1.5^-1, pi1.4^-1*pi1.1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.4, pi1.5*pi1.3^-1, pi1.6*pi1.1^-1, pi1.5^-1*pi1.1^-1, pi1.1*pi1.2*pi1.1^-2, pi1.1*pi1.4*pi1.1^-1, pi1.3*pi1.4*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.3*pi1.1^-1, pi1.5, pi1.6*pi1.4^-1, pi1.2^-1*pi1.4^-1, pi1.1*pi1.2*pi1.1^-2, pi1.1*pi1.3*pi1.1^-2, pi1.4*pi1.5*pi1.4^-1], 
[pi1.2*pi1.1^-1, pi1.3, pi1.5*pi1.4^-1, pi1.6, pi1.2^-1*pi1.1, pi1.5^-1*pi1.4, pi1.1*pi1.4^2, pi1.1*pi1.6*pi1.1^-1], 
[pi1.2, pi1.5*pi1.3^-1, pi1.6, pi1.1^-1*pi1.4^-1, pi1.4^-1*pi1.1^-1, pi1.5^-1*pi1.3, pi1.1^2*pi1.3, pi1.3*pi1.1*pi1.4^-1], 
[pi1.2, pi1.4*pi1.3^-1, pi1.5, pi1.6*pi1.1^-1, pi1.4^-1*pi1.3, pi1.6^-1*pi1.1, pi1.1*pi1.3^2, pi1.1*pi1.5*pi1.1^-1], 
[pi1.2, pi1.4*pi1.1^-1, pi1.5*pi1.3^-1, pi1.6*pi1.1^-1, pi1.1^-1*pi1.3^-1, pi1.3^-2], 
[pi1.2, pi1.4*pi1.1^-1, pi1.5*pi1.1^-1, pi1.6*pi1.3^-1, pi1.3^-1*pi1.1^-1, pi1.1*pi1.2*pi1.1^-1, pi1.3*pi1.2*pi1.3^-1], 
[pi1.2, pi1.3*pi1.1^-1, pi1.4, pi1.6*pi1.5^-1, pi1.3^-1*pi1.1, pi1.6^-1*pi1.5, pi1.1*pi1.2*pi1.1^-1, pi1.1*pi1.5^2], 
[pi1.2, pi1.3, pi1.6*pi1.4^-1, pi1.1^-1*pi1.5^-1, pi1.5^-1*pi1.1^-1, pi1.6^-1*pi1.4, pi1.1^2*pi1.4, pi1.4*pi1.1*pi1.5^-1], 
[pi1.1, pi1.6, pi1.2^-1*pi1.5^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.2^-1, pi1.3*pi1.1*pi1.3^-1], 
[pi1.1, pi1.5, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.6^-1, pi1.6^-1*pi1.4^-1, pi1.2*pi1.1*pi1.2^-1, pi1.2*pi1.4*pi1.6^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.5*pi1.3^-1, pi1.6*pi1.2^-1, pi1.2^-2, pi1.3^-2], 
[pi1.1, pi1.4*pi1.3^-1, pi1.5*pi1.2^-1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1], 
[pi1.1, pi1.4, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.2^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.4^-1, pi1.6*pi1.4^-1, pi1.2^-2, pi1.4^-2], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.4^-1, pi1.6*pi1.2^-1, pi1.2^-2, pi1.3^-1*pi1.4^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.4*pi1.2^-1, pi1.6*pi1.5^-1, pi1.2^-2, pi1.4^-1*pi1.5^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.4*pi1.2^-1, pi1.5*pi1.2^-1, pi1.6*pi1.2^-1, pi1.2*pi1.1*pi1.2^-1, pi1.1^pi1.2], 
[pi1.1, pi1.3, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.5^-1, pi1.2^2*pi1.6^-1, pi1.4*pi1.1*pi1.4^-1], 
[pi1.1, pi1.2, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3^-1, pi1.3*pi1.1*pi1.3^-1, pi1.4*pi1.1*pi1.4^-1], 
[pi1.3*pi1.1^-1, pi1.4, pi1.5, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.2^-1, pi1.6^-1*pi1.1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.5^-1*pi1.1^-2, pi1.2^2*pi1.1^-2], 
[pi1.2*pi1.1^-1, pi1.6*pi1.3^-1, pi1.1^-1*pi1.3^-1, pi1.3^-1*pi1.5^-1, pi1.4^-1*pi1.5^-1, pi1.5^-2, pi1.6^-1*pi1.3^-1, pi1.1*pi1.6*pi1.2], 
[pi1.2*pi1.1^-1, pi1.5*pi1.4^-1, pi1.1^-1*pi1.4^-1, pi1.3^-2, pi1.4^-1*pi1.2, pi1.5^-1*pi1.3^-1, pi1.1*pi1.2^2, pi1.3*pi1.1*pi1.4^-1], 
[pi1.2*pi1.1^-1, pi1.5*pi1.4^-1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.3^-2, pi1.5^-1*pi1.1, pi1.1^3, pi1.3*pi1.2*pi1.4^-1], 
[pi1.2*pi1.1^-1, pi1.5*pi1.4^-1, pi1.6*pi1.3^-1, pi1.1^-2, pi1.3^-1*pi1.4^-1, pi1.4^-2, pi1.5^-1*pi1.1^-1, pi1.1*pi1.3*pi1.4^-1], 
[pi1.2*pi1.1^-1, pi1.5*pi1.3^-1, pi1.6, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.1, pi1.1^2*pi1.2, pi1.1*pi1.2*pi1.4^-1, pi1.1*pi1.3*pi1.2, pi1.1*pi1.4*pi1.1], 
[pi1.2*pi1.1^-1, pi1.5*pi1.3^-1, pi1.6, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.1, pi1.1^2*pi1.3^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.4*pi1.2], 
[pi1.2*pi1.1^-1, pi1.4*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.3^-1, pi1.6^-2, pi1.1*pi1.4^-1*pi1.1], 
[pi1.2*pi1.1^-1, pi1.4*pi1.3^-1, pi1.6*pi1.5^-1, pi1.1^-1*pi1.3^-1, pi1.4^-1*pi1.2, pi1.5^-2, pi1.1^2*pi1.3^-1, pi1.1*pi1.2^2], 
[pi1.2*pi1.1^-1, pi1.4*pi1.3^-1, pi1.5*pi1.3^-1, pi1.2^-1*pi1.1^-1, pi1.4^-1*pi1.1^-1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.3, pi1.1*pi1.5*pi1.6^-1], 
[pi1.2*pi1.1^-1, pi1.4*pi1.3^-1, pi1.5*pi1.3^-1, pi1.2^-1*pi1.1^-1, pi1.3^-2, pi1.5^-1*pi1.1^-1, pi1.6^-1*pi1.1, pi1.1^2*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.4*pi1.3^-1, pi1.5*pi1.3^-1, pi1.1^-2, pi1.2^-1*pi1.6^-1, pi1.3^-2, pi1.4^-1*pi1.1^-1, pi1.1*pi1.2*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.3, pi1.1^-1*pi1.4^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.4, pi1.1^2*pi1.5^-1, pi1.1*pi1.2*pi1.4^-1, pi1.1*pi1.3*pi1.4, pi1.1*pi1.5*pi1.4, pi1.1*pi1.6*pi1.1^-1, pi1.1*pi1.4^-2], 
[pi1.2*pi1.1^-1, pi1.3, pi1.5, pi1.6*pi1.4^-1, pi1.4^-1*pi1.2, pi1.6^-1*pi1.1, pi1.1*pi1.3*pi1.4^-1, pi1.1*pi1.4*pi1.1, pi1.1*pi1.4^-1*pi1.2^-1*pi1.1^-1, pi1.4*pi1.5*pi1.2^-1*pi1.1^-1], 
[pi1.2*pi1.1^-1, pi1.3, pi1.4, pi1.2^-1*pi1.6^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.5^-1, pi1.1*pi1.3*pi1.1, pi1.1*pi1.4^-1*pi1.1^-2, pi1.5*pi1.4*pi1.1^-2], 
[pi1.2, pi1.5*pi1.1^-1, pi1.6, pi1.3^-1*pi1.1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.2^-1*pi1.1^-2, pi1.3*pi1.2*pi1.1^-2], 
[pi1.2, pi1.4*pi1.1^-1, pi1.5, pi1.6*pi1.3^-1, pi1.3^-1*pi1.1, pi1.6^-1*pi1.4, pi1.1*pi1.2*pi1.4, pi1.1*pi1.2^-1*pi1.4^-1*pi1.1^-1, pi1.3*pi1.2*pi1.4^-1*pi1.1^-1], 
[pi1.2, pi1.4, pi1.6, pi1.1^2*pi1.5^-1, pi1.1*pi1.2*pi1.3^-1, pi1.3*pi1.6*pi1.3^-2, pi1.3*pi1.6^-1*pi1.2^-1*pi1.3^-1], 
[pi1.2, pi1.4, pi1.5*pi1.3^-1, pi1.6*pi1.1^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.3, pi1.1*pi1.2*pi1.3^-1, pi1.1*pi1.3*pi1.1, pi1.1*pi1.3^-1*pi1.6^-1*pi1.1^-1, pi1.3*pi1.4*pi1.6^-1*pi1.1^-1], 
[pi1.2, pi1.4, pi1.5, pi1.1^2*pi1.3^-1, pi1.1*pi1.4*pi1.1^-1, pi1.3*pi1.5^-1*pi1.2*pi1.3^-1, pi1.3*pi1.6^-1*pi1.2^-1*pi1.3^-1], 
[pi1.2, pi1.3*pi1.1^-1, pi1.6*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.1, pi1.1^2*pi1.3, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.5^-1], 
[pi1.2, pi1.3*pi1.1^-1, pi1.6*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.1, pi1.1^2*pi1.4^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.1], 
[pi1.2, pi1.3, pi1.6*pi1.1^-1, pi1.4^-1*pi1.1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3^-1*pi1.1^-2, pi1.4*pi1.3*pi1.1^-2], 
[pi1.2, pi1.3, pi1.5, pi1.1^2*pi1.6^-1, pi1.1*pi1.2*pi1.4^-1, pi1.1*pi1.2^-1*pi1.3^-1*pi1.1^-1, pi1.1*pi1.6^-1*pi1.3*pi1.1^-1], 
[pi1.2, pi1.3, pi1.5, pi1.1^2*pi1.6^-1, pi1.1*pi1.2*pi1.1^-1, pi1.4^2*pi1.2^-1*pi1.4^-1, pi1.4*pi1.2^-1*pi1.3^-1*pi1.4^-1], 
[pi1.1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5*pi1.6^-1], 
[pi1.1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.5*pi1.3^-1, pi1.2*pi1.6*pi1.5^-1], 
[pi1.1, pi1.2^-1*pi1.5^-1, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.4^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.5*pi1.3^-1, pi1.2*pi1.6*pi1.2^-1], 
[pi1.1, pi1.2^-1*pi1.5^-1, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.4^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.6*pi1.5^-1], 
[pi1.1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.4*pi1.2^-1], 
[pi1.1, pi1.2^-2, pi1.3^-2, pi1.4^-2, pi1.5^-2, pi1.6^-2, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.4*pi1.2^-1, pi1.3*pi1.1*pi1.4^-1], 
[pi1.1, pi1.5*pi1.4^-1, pi1.6*pi1.2^-1, pi1.5^-1*pi1.3^-1, pi1.2^2*pi1.3, pi1.2*pi1.3^2, pi1.2*pi1.4*pi1.2^-1], 
[pi1.1, pi1.5*pi1.4^-1, pi1.6*pi1.2^-1, pi1.5^-1*pi1.3^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.3^2, pi1.2*pi1.4*pi1.3, pi1.2*pi1.5*pi1.2^-1], 
[pi1.1, pi1.5, pi1.6*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.2, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.4^-1, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5*pi1.3^-1, pi1.2*pi1.5^-1*pi1.3^-1*pi1.2^-1, pi1.3*pi1.6*pi1.3^-1*pi1.2^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.6*pi1.5^-1, pi1.4^-1*pi1.2^-1, pi1.2*pi1.1*pi1.2, pi1.2^2*pi1.5, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.5*pi1.3^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.6*pi1.5^-1, pi1.4^-1*pi1.2^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3*pi1.2, pi1.2*pi1.6*pi1.5, pi1.2*pi1.1^-1*pi1.3^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.5^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.3, pi1.2*pi1.3*pi1.5], 
[pi1.1, pi1.4*pi1.3^-1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.5^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.3, pi1.2*pi1.3^2, pi1.2*pi1.4*pi1.5], 
[pi1.1, pi1.4*pi1.3^-1, pi1.5, pi1.2*pi1.1*pi1.2, pi1.2^2*pi1.3^-1, pi1.3*pi1.5*pi1.3^-2, pi1.3*pi1.5^-1*pi1.1*pi1.3^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6, pi1.2^-1*pi1.3^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.3, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.3*pi1.2^-2, pi1.3*pi1.2^-3], 
[pi1.1, pi1.4, pi1.2^-2, pi1.3^-2, pi1.6^-2, pi1.2*pi1.1*pi1.5, pi1.2*pi1.3*pi1.2^-1, pi1.2*pi1.1^-1*pi1.5], 
[pi1.1, pi1.4, pi1.5*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.6^-1, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1, pi1.3^2*pi1.5^-1*pi1.2^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.6*pi1.5^-1, pi1.6^-1*pi1.4^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.3*pi1.4, pi1.2*pi1.4^2, pi1.2*pi1.5*pi1.2^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.6*pi1.5^-1, pi1.6^-1*pi1.4^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.4^2, pi1.2*pi1.5*pi1.4, pi1.2*pi1.6*pi1.2^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.4^-1, pi1.3^-1*pi1.6^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.4, pi1.2*pi1.3*pi1.4], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.4^-1, pi1.3^-1*pi1.6^-1, pi1.2*pi1.1*pi1.4^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.3*pi1.4, pi1.2*pi1.4^2, pi1.2*pi1.5*pi1.2], 
[pi1.1, pi1.3*pi1.2^-1, pi1.4, pi1.2*pi1.1*pi1.6^-1, pi1.2*pi1.3*pi1.2, pi1.2*pi1.4*pi1.2^-2, pi1.2*pi1.4^-1*pi1.1*pi1.2^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.4, pi1.2*pi1.1*pi1.2^-1, pi1.2*pi1.3*pi1.2, pi1.6^2*pi1.1^-1*pi1.6^-1, pi1.6*pi1.4^-1*pi1.1*pi1.6^-1], 
[pi1.1, pi1.3, pi1.4^-2, pi1.5^-2, pi1.6^-2, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.3*pi1.2^-1], 
[pi1.1, pi1.3, pi1.2^-2, pi1.5^-2, pi1.6^-2, pi1.2*pi1.1*pi1.5^-1, pi1.2*pi1.5*pi1.4, pi1.2*pi1.1^-1*pi1.5^-1, pi1.4*pi1.1*pi1.4^-1], 
[pi1.1, pi1.3, pi1.6*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.2, pi1.2*pi1.3*pi1.2^-2, pi1.4^2*pi1.2^-2], 
[pi1.1, pi1.3, pi1.4, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.5, pi1.2*pi1.6*pi1.3^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.1*pi1.2^-1], 
[pi1.1, pi1.3, pi1.4, pi1.2*pi1.1*pi1.2^-1, pi1.2^2*pi1.5, pi1.5^2*pi1.1^-1*pi1.5^-1, pi1.5*pi1.3^-1*pi1.1*pi1.5^-1], 
[pi1.1, pi1.2, pi1.4^-2, pi1.5^-2, pi1.6^-2, pi1.3*pi1.1*pi1.3^-1, pi1.3*pi1.2*pi1.4^-1, pi1.3^2*pi1.5^-1, pi1.3*pi1.4*pi1.3^-1], 
[pi1.1, pi1.2, pi1.3^-2, pi1.4^-2, pi1.5^-2, pi1.3*pi1.1*pi1.5^-1, pi1.3*pi1.2*pi1.4^-1, pi1.3*pi1.4^-1*pi1.6, pi1.4*pi1.1*pi1.6^-1], 
[pi1.1, pi1.2, pi1.5*pi1.4^-1, pi1.3*pi1.2*pi1.1^-1*pi1.3^-1, pi1.3^2*pi1.4^-1, pi1.3*pi1.4*pi1.3, pi1.3*pi1.5^-1*pi1.1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.5*pi1.4^-1, pi1.3*pi1.1*pi1.3, pi1.3*pi1.2*pi1.3^-1, pi1.4*pi1.6*pi1.4^-2, pi1.4*pi1.6^-1*pi1.1*pi1.4^-1], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.4, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.4*pi1.3^-2, pi1.4*pi1.2^-1*pi1.3^-2], 
[pi1.1, pi1.2, pi1.3, pi1.4*pi1.2*pi1.5^-1, pi1.4*pi1.3*pi1.4^-1, pi1.4^2*pi1.1^-1*pi1.4^-1, pi1.4*pi1.2^-1*pi1.1*pi1.4^-1], 
[pi1.1, pi1.2, pi1.3, pi1.4*pi1.2*pi1.4^-1, pi1.4*pi1.3*pi1.1^-1*pi1.4^-1, pi1.4*pi1.5*pi1.4, pi1.4*pi1.6^-1*pi1.1*pi1.4^-1], 
[pi1.1, pi1.2, pi1.3, pi1.4*pi1.1*pi1.4, pi1.4*pi1.2*pi1.4^-1, pi1.5^2*pi1.2^-1*pi1.5^-1, pi1.5*pi1.2^-1*pi1.1*pi1.5^-1], 
[pi1.3*pi1.1^-1, pi1.1^-1*pi1.4^-1, pi1.2^-1*pi1.6^-1, pi1.4^-1*pi1.3, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.1^2*pi1.3, pi1.1*pi1.3*pi1.4^-1, pi1.1*pi1.4*pi1.3, pi1.1*pi1.4^-1*pi1.5^-1], 
[pi1.3*pi1.1^-1, pi1.5*pi1.2^-1, pi1.2^-1*pi1.6^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.4^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.4^-1, pi1.1*pi1.5*pi1.3], 
[pi1.3*pi1.1^-1, pi1.4*pi1.2^-1, pi1.3^-1*pi1.5^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.2, pi1.6^-1*pi1.2^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.4*pi1.6^-1, pi1.1*pi1.5*pi1.2], 
[pi1.3*pi1.1^-1, pi1.4*pi1.1^-1, pi1.1^-1*pi1.6^-1, pi1.2^-1*pi1.5^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.1*pi1.2*pi1.5^-1, pi1.1*pi1.3*pi1.6^-1, pi1.1*pi1.4*pi1.3, pi1.1*pi1.5*pi1.3], 
[pi1.2*pi1.1^-1, pi1.1^-1*pi1.3^-1, pi1.3^-1*pi1.2, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.1^2*pi1.2, pi1.1*pi1.2*pi1.3^-1, pi1.1*pi1.3*pi1.2, pi1.1*pi1.3^-1*pi1.4^-1], 
[pi1.2*pi1.1^-1, pi1.6*pi1.4^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.5^-1, pi1.1*pi1.2*pi1.3^-1, pi1.1*pi1.3*pi1.1, pi1.1*pi1.4*pi1.2, pi1.1*pi1.5*pi1.1], 
[pi1.2*pi1.1^-1, pi1.6*pi1.4^-1, pi1.1^-1*pi1.3^-1, pi1.3^-1*pi1.2, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.1^2*pi1.2, pi1.1*pi1.2*pi1.3^-1, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.2], 
[pi1.2*pi1.1^-1, pi1.6*pi1.3^-1, pi1.3^-1*pi1.5^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.1, pi1.6^-1*pi1.1, pi1.1^2*pi1.2, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.6*pi1.1], 
[pi1.2*pi1.1^-1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.3, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.3, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.3, pi1.1*pi1.5*pi1.1, pi1.1*pi1.6*pi1.1], 
[pi1.2*pi1.1^-1, pi1.6*pi1.3^-1, pi1.1^-1*pi1.5^-1, pi1.4^-1*pi1.3, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.3, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.2, pi1.1*pi1.5*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.6*pi1.1^-1, pi1.3^-1*pi1.2, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.1, pi1.1^2*pi1.2, pi1.1*pi1.2*pi1.3^-1, pi1.1*pi1.3*pi1.2], 
[pi1.2*pi1.1^-1, pi1.5*pi1.4^-1, pi1.2^-1*pi1.6^-1, pi1.4^-1*pi1.6^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.1^-1, pi1.1^2*pi1.6^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.4^-1, pi1.1*pi1.4*pi1.1], 
[pi1.2*pi1.1^-1, pi1.5*pi1.4^-1, pi1.6*pi1.1^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.1, pi1.1^2*pi1.2, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3^2], 
[pi1.2*pi1.1^-1, pi1.5*pi1.3^-1, pi1.6*pi1.4^-1, pi1.4^-1*pi1.3, pi1.5^-1*pi1.1, pi1.6^-1*pi1.3^-1, pi1.1^2*pi1.3, pi1.1*pi1.3*pi1.1, pi1.1*pi1.5*pi1.1], 
[pi1.2*pi1.1^-1, pi1.5*pi1.3^-1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.3^-1*pi1.1^-1, pi1.5^-1*pi1.4^-1, pi1.1^2*pi1.4^-1, pi1.1*pi1.4^2, pi1.1*pi1.5*pi1.1, pi1.1*pi1.6*pi1.4], 
[pi1.2*pi1.1^-1, pi1.4*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.4^-1*pi1.6^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.3, pi1.1^2*pi1.6^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.1, pi1.1*pi1.6*pi1.1], 
[pi1.2*pi1.1^-1, pi1.3*pi1.1^-1, pi1.2^-1*pi1.1, pi1.4^-1*pi1.3, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.1, pi1.1^2*pi1.3, pi1.1*pi1.3*pi1.4^-1, pi1.1*pi1.4*pi1.3], 
[pi1.2*pi1.1^-1, pi1.3*pi1.1^-1, pi1.1^-1*pi1.5^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.6^-1*pi1.4^-1, pi1.1*pi1.2*pi1.5^-1, pi1.1*pi1.3*pi1.2, pi1.1*pi1.4*pi1.2, pi1.1*pi1.5^2], 
[pi1.2*pi1.1^-1, pi1.3*pi1.1^-1, pi1.6*pi1.5^-1, pi1.2^-1*pi1.1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.1, pi1.1^2*pi1.3, pi1.1*pi1.2*pi1.4, pi1.1*pi1.3*pi1.1, pi1.1*pi1.4^2], 
[pi1.2*pi1.1^-1, pi1.3*pi1.1^-1, pi1.6*pi1.4^-1, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.1, pi1.1^2*pi1.4, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.4, pi1.1*pi1.5*pi1.2], 
[pi1.2*pi1.1^-1, pi1.3, pi1.2^-1*pi1.1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.4, pi1.1^3, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.4, pi1.1*pi1.5*pi1.4, pi1.1*pi1.6*pi1.1^-1, pi1.1*pi1.4^-2, pi1.1*pi1.5^-2], 
[pi1.2, pi1.6*pi1.1^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.1, pi1.1^3, pi1.1*pi1.2*pi1.3, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.3, pi1.1*pi1.5*pi1.1^-1, pi1.1*pi1.6*pi1.1, pi1.1*pi1.3^-2, pi1.1*pi1.4^-2], 
[pi1.2, pi1.4*pi1.1^-1, pi1.5*pi1.3^-1, pi1.6, pi1.4^-1*pi1.1, pi1.5^-1*pi1.3, pi1.1^3, pi1.1*pi1.2^-1*pi1.3^-1*pi1.1^-1, pi1.1*pi1.6^-1*pi1.3*pi1.1^-1, pi1.3*pi1.1*pi1.3], 
[pi1.2, pi1.3*pi1.1^-1, pi1.6*pi1.4^-1, pi1.3^-1*pi1.1, pi1.4^-1*pi1.5^-1, pi1.1^3, pi1.1*pi1.2*pi1.6, pi1.1*pi1.3*pi1.1, pi1.1*pi1.5*pi1.1^-1, pi1.1*pi1.2^-1*pi1.5, pi1.4*pi1.1*pi1.5^-1], 
[pi1.2, pi1.3, pi1.5*pi1.1^-1, pi1.6*pi1.4^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.4, pi1.1^3, pi1.1*pi1.3^-1*pi1.4^-1*pi1.1^-1, pi1.1*pi1.4^-1*pi1.2*pi1.1^-1, pi1.4*pi1.1*pi1.4], 
[pi1.1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.5*pi1.3^-1, pi1.4*pi1.1*pi1.2, pi1.4*pi1.2*pi1.4^-1], 
[pi1.1, pi1.2^-1*pi1.6^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.3^2, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.5*pi1.3^-1, pi1.2*pi1.1^-1*pi1.4^-1, pi1.2*pi1.3^-1*pi1.4^-1, pi1.2*pi1.5^-2], 
[pi1.1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.5, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.5, pi1.2*pi1.4*pi1.5, pi1.2*pi1.5*pi1.2^-1], 
[pi1.1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.4*pi1.6^-1, pi1.3*pi1.1*pi1.6, pi1.3*pi1.2*pi1.6, pi1.3^2*pi1.5^-1], 
[pi1.1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.1^-1*pi1.4, pi1.3*pi1.1*pi1.4^-1], 
[pi1.1, pi1.5*pi1.3^-1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.3^-1, pi1.4^-2, pi1.5^-1*pi1.3^-1, pi1.2*pi1.5*pi1.2^-1, pi1.2*pi1.1^-1*pi1.6^-1*pi1.2^-1, pi1.6^-1*pi1.2^-3], 
[pi1.1, pi1.4*pi1.3^-1, pi1.6*pi1.3^-1, pi1.2^-2, pi1.3^-2, pi1.5^-1*pi1.3^-1, pi1.2*pi1.4*pi1.2^-1, pi1.5*pi1.1^-1*pi1.4^-1*pi1.5^-1, pi1.4^-3*pi1.5^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6*pi1.2^-1, pi1.3^-1*pi1.2^-1, pi1.5^-2, pi1.3*pi1.6*pi1.3^-1, pi1.3*pi1.1^-1*pi1.2^-1*pi1.3^-1, pi1.2^-3*pi1.3^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.5^2*pi1.2^-1*pi1.5^-1, pi1.5*pi1.2^-1*pi1.1*pi1.5^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.5*pi1.2^-1, pi1.2^-2, pi1.3^-2, pi1.4^-1*pi1.2^-1, pi1.3*pi1.5*pi1.3^-1, pi1.6*pi1.1^-1*pi1.5^-1*pi1.6^-1, pi1.5^-3*pi1.6^-1], 
[pi1.1, pi1.4, pi1.5*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3, pi1.2*pi1.3*pi1.6^-1, pi1.3*pi1.6*pi1.4^-1*pi1.3^-1, pi1.3*pi1.6^-1*pi1.1*pi1.3^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.2^-1, pi1.2^-2, pi1.4^-1*pi1.2^-1, pi1.6^-2, pi1.4*pi1.2*pi1.4^-1, pi1.4*pi1.1^-1*pi1.3^-1*pi1.4^-1, pi1.3^-3*pi1.4^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.2^-1, pi1.2^-2, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.2^-1, pi1.6^2*pi1.3^-1*pi1.6^-1, pi1.6*pi1.3^-1*pi1.1*pi1.6^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.4, pi1.2*pi1.1*pi1.2^-1, pi1.2*pi1.3*pi1.2, (pi1.6*pi1.1^-1*pi1.6^-1)^2, pi1.2^-1*pi1.4*pi1.6^-2], 
[pi1.1, pi1.3, pi1.2^-2, pi1.4^-2, pi1.5^-2, pi1.6^-2, pi1.2*pi1.1*pi1.5^-1, pi1.5*pi1.2^-1*pi1.1^-1*pi1.5^-1, pi1.6*pi1.3^2*pi1.5^-1], 
[pi1.1, pi1.3, pi1.4*pi1.2^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2*pi1.5*pi1.3^-1*pi1.2^-1, pi1.2*pi1.5^-1*pi1.1*pi1.2^-1, pi1.5*pi1.1*pi1.5^-1], 
[pi1.1, pi1.3, pi1.4, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.5, (pi1.2*pi1.3^-1*pi1.2^-1)^2, pi1.5^-1*pi1.1*pi1.6^-1*pi1.2^-1], 
[pi1.1, pi1.3, pi1.4, pi1.2*pi1.1*pi1.2^-1, pi1.2^2*pi1.5, (pi1.5*pi1.1^-1*pi1.5^-1)^2, pi1.5^-1*pi1.3*pi1.5^-2], 
[pi1.1, pi1.2, pi1.3^-2, pi1.4^-2, pi1.5^-2, pi1.6^-2, pi1.3*pi1.1*pi1.6^-1, pi1.3*pi1.2*pi1.6^-1, pi1.3*pi1.6*pi1.3^-1, pi1.4*pi1.3^-1*pi1.2*pi1.4^-1, pi1.5*pi1.2^2*pi1.4^-1], 
[pi1.1, pi1.2, pi1.6*pi1.3^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3, pi1.3*pi1.1*pi1.5^-1, pi1.3*pi1.4*pi1.2^-1*pi1.3^-1, pi1.3*pi1.4^-1*pi1.1*pi1.3^-1, pi1.4*pi1.1*pi1.4^-1], 
[pi1.1, pi1.2, pi1.5*pi1.4^-1, pi1.3^2*pi1.4^-1, pi1.3*pi1.4*pi1.3, (pi1.3*pi1.1^-1*pi1.3^-1)^2, pi1.4*pi1.5*pi1.2^-1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.5*pi1.4^-1, pi1.3*pi1.1*pi1.3, pi1.3*pi1.2*pi1.3^-1, (pi1.4*pi1.6^-1*pi1.4^-1)^2, pi1.3^-1*pi1.1*pi1.4^-2], 
[pi1.1, pi1.2, pi1.3, pi1.4*pi1.2*pi1.5^-1, pi1.4*pi1.3*pi1.4^-1, (pi1.4*pi1.1^-1*pi1.4^-1)^2, pi1.4^-1*pi1.2*pi1.4^-2], 
[pi1.1, pi1.2, pi1.3, pi1.4*pi1.2*pi1.4^-1, pi1.4*pi1.5*pi1.4, (pi1.4*pi1.1^-1*pi1.4^-1)^2, pi1.5*pi1.6*pi1.3^-1*pi1.4^-1], 
[pi1.1, pi1.2, pi1.3, pi1.4*pi1.1*pi1.4, pi1.4*pi1.2*pi1.4^-1, (pi1.5*pi1.2^-1*pi1.5^-1)^2, pi1.4^-1*pi1.1*pi1.5^-2], 
[pi1.3*pi1.2^-1, pi1.5*pi1.4^-1, pi1.1^-1*pi1.2^-1, pi1.3^-1*pi1.6^-1, pi1.1^2*pi1.2^-1, pi1.1*pi1.3*pi1.5, pi1.1*pi1.4*pi1.6, pi1.1*pi1.5*pi1.2^-1], 
[pi1.3*pi1.2^-1, pi1.5*pi1.1^-1, pi1.1^-1*pi1.2^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.1^-1, pi1.5^-1*pi1.2, pi1.1^2*pi1.2^-1, pi1.1*pi1.3*pi1.6^-1, pi1.1*pi1.5*pi1.6, pi1.1*pi1.6^2], 
[pi1.3*pi1.1^-1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.2^-1, pi1.1*pi1.2*pi1.5^-1, pi1.1*pi1.4*pi1.5^-1, pi1.1*pi1.5*pi1.1, pi1.1*pi1.2^-1*pi1.4^-1, pi1.2*pi1.4^-2], 
[pi1.3*pi1.1^-1, pi1.1^-1*pi1.4^-1, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.6^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.1^2*pi1.2^-1, pi1.1*pi1.3*pi1.6^-1, pi1.1*pi1.4*pi1.2^-1, pi1.1*pi1.6*pi1.2, pi1.1*pi1.4^-1*pi1.5^-1, pi1.2*pi1.1*pi1.2], 
[pi1.3*pi1.1^-1, pi1.5*pi1.4^-1, pi1.1^-1*pi1.4^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.2^-1, pi1.1^2*pi1.4^-1, pi1.1*pi1.3*pi1.2^-1*pi1.1^-1, pi1.1*pi1.4*pi1.2^-1, pi1.1*pi1.5*pi1.2^-1*pi1.1^-1, pi1.1*pi1.4^-1*pi1.6, pi1.2*pi1.1*pi1.6^-1], 
[pi1.3*pi1.1^-1, pi1.5*pi1.2^-1, pi1.1^-1*pi1.2^-1, pi1.2^-1*pi1.4^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3, pi1.1^2*pi1.3, pi1.1*pi1.2*pi1.4, pi1.1*pi1.6*pi1.3, pi1.4^3], 
[pi1.3*pi1.1^-1, pi1.5*pi1.2^-1, pi1.6*pi1.2^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.2, pi1.6^-1*pi1.3, pi1.1^2*pi1.3, pi1.1*pi1.4*pi1.2^-1, pi1.1*pi1.5*pi1.2^-1*pi1.1^-1, pi1.1*pi1.6*pi1.3, pi1.4^2*pi1.2], 
[pi1.3*pi1.1^-1, pi1.4*pi1.1^-1, pi1.1^-1*pi1.2^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.5^-1, pi1.1^2*pi1.6^-1, pi1.1*pi1.2*pi1.5^-1, pi1.1*pi1.3^2, pi1.1*pi1.6*pi1.4^-1*pi1.1^-1, pi1.1*pi1.2^-2], 
[pi1.3, pi1.5, pi1.2^-1*pi1.1^-1, pi1.4^-2, pi1.1*pi1.3*pi1.1^-2, pi1.1*pi1.5*pi1.6^-1, pi1.1*pi1.6*pi1.4^-1*pi1.1^-1, pi1.1*pi1.2^-1*pi1.4^-1*pi1.1^-1, pi1.1*pi1.3^-1*pi1.4^-1], 
[pi1.3, pi1.5, pi1.6*pi1.1^-1, pi1.1^-2, pi1.1*pi1.2*pi1.4^-1, pi1.1*pi1.5*pi1.2^-1, pi1.1*pi1.2^-1*pi1.4^-1, pi1.1*pi1.3^-1*pi1.6, pi1.1*pi1.4^-1*pi1.2, pi1.2*pi1.6*pi1.2^-2], 
[pi1.3, pi1.4, pi1.2^-2, pi1.5^-1*pi1.1^-1, pi1.1*pi1.3*pi1.1, pi1.1*pi1.6*pi1.1^-2, pi1.1*pi1.2^-1*pi1.1^-2, pi1.1*pi1.3^-1*pi1.6^-1], 
[pi1.3, pi1.4, pi1.6*pi1.5^-1, pi1.5^-2, pi1.1*pi1.3*pi1.1^-1, pi1.1*pi1.4*pi1.2^-1, pi1.1*pi1.6*pi1.1^-1, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1], 
[pi1.2*pi1.1^-1, pi1.2^-1*pi1.5^-1, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.5^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.4^-1, pi1.1*pi1.4*pi1.1, pi1.1*pi1.4^-1*pi1.5^-1, pi1.3*pi1.1*pi1.4^-1], 
[pi1.2*pi1.1^-1, pi1.1^-1*pi1.3^-1, pi1.2^-1*pi1.5^-1, pi1.3^-1*pi1.5^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.1^2*pi1.6^-1, pi1.1*pi1.2*pi1.5^-1, pi1.1*pi1.3*pi1.6^-1, pi1.1*pi1.5*pi1.6, pi1.1*pi1.3^-1*pi1.4^-1, pi1.3*pi1.2*pi1.4^-1], 
[pi1.2*pi1.1^-1, pi1.6*pi1.4^-1, pi1.1^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.3^-1, pi1.1^2*pi1.2, pi1.1*pi1.5*pi1.2, pi1.1*pi1.6*pi1.3, pi1.3^3], 
[pi1.2*pi1.1^-1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.5^-1, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.1, pi1.1*pi1.2*pi1.5^-1, pi1.1*pi1.3*pi1.4, pi1.1*pi1.5*pi1.1^-2, pi1.1*pi1.3^-1*pi1.1, pi1.1*pi1.5^-1*pi1.3^-1, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.2*pi1.1^-2], 
[pi1.2*pi1.1^-1, pi1.5*pi1.4^-1, pi1.1^-1*pi1.4^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.1^-1, pi1.1^2*pi1.4^-1, pi1.1*pi1.2*pi1.3, pi1.1*pi1.3^2, pi1.1*pi1.5*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.5*pi1.4^-1, pi1.6*pi1.4^-1, pi1.4^-1*pi1.3, pi1.5^-1*pi1.2, pi1.6^-1*pi1.3, pi1.1^2*pi1.2, pi1.1*pi1.3*pi1.4^-1, pi1.1*pi1.5*pi1.2, pi1.3^3], 
[pi1.2*pi1.1^-1, pi1.5*pi1.4^-1, pi1.6*pi1.3^-1, pi1.4^-1*pi1.1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.4^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.4*pi1.1, pi1.1*pi1.5*pi1.3^-1*pi1.1^-1, pi1.1*pi1.6*pi1.3, pi1.3*pi1.2*pi1.3], 
[pi1.2*pi1.1^-1, pi1.5*pi1.4^-1, pi1.6*pi1.1^-1, pi1.2^-1*pi1.4^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.4, pi1.1^2*pi1.3^-1, pi1.1*pi1.2*pi1.4^-1, pi1.1*pi1.4*pi1.3, pi1.1*pi1.6*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.4*pi1.3^-1, pi1.1^-1*pi1.3^-1, pi1.3^-1*pi1.2, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.1^2*pi1.3^-1, pi1.1*pi1.2*pi1.6, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.6^-1, pi1.1*pi1.5*pi1.6, pi1.3^2*pi1.2], 
[pi1.2*pi1.1^-1, pi1.4*pi1.3^-1, pi1.1^-1*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.4^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.1^2*pi1.3^-1, pi1.1*pi1.3*pi1.6^-1, pi1.1*pi1.4*pi1.2^-1*pi1.1^-1, pi1.1*pi1.6*pi1.2^-1*pi1.1^-1, pi1.1*pi1.3^-1*pi1.5, pi1.3*pi1.6^-1*pi1.2^-1*pi1.1^-1], 
[pi1.2*pi1.1^-1, pi1.3*pi1.1^-1, pi1.1^-1*pi1.6^-1, pi1.3^-1*pi1.6^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.4, pi1.1^2*pi1.5^-1, pi1.1*pi1.2^2, pi1.1*pi1.5*pi1.3^-1*pi1.1^-1, pi1.1*pi1.6*pi1.4^-1, pi1.1*pi1.4^-1*pi1.2, pi1.1*pi1.5^-1*pi1.2], 
[pi1.2*pi1.1^-1, pi1.3*pi1.1^-1, pi1.6*pi1.5^-1, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.1, pi1.1^2*pi1.4^-1, pi1.1*pi1.2*pi1.4^-1, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.5*pi1.4], 
[pi1.2, pi1.4, pi1.3^-2, pi1.5^-1*pi1.3^-1, pi1.1*pi1.2*pi1.1^-2, pi1.1*pi1.4*pi1.5^-1, pi1.1*pi1.5*pi1.3^-1*pi1.1^-1, pi1.1*pi1.2^-1*pi1.3^-1, pi1.1*pi1.4^-1*pi1.6^-1], 
[pi1.2, pi1.4, pi1.1^-2, pi1.5^-1*pi1.3^-1, pi1.1*pi1.2*pi1.3, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.6^-1, pi1.1*pi1.5*pi1.3, pi1.3*pi1.6*pi1.1^-1*pi1.3^-1], 
[pi1.2, pi1.4, pi1.6*pi1.3^-1, pi1.1^-1*pi1.5^-1, pi1.1^2*pi1.6, pi1.1*pi1.2*pi1.1^-1, pi1.1*pi1.5*pi1.3^-1, pi1.5*pi1.6*pi1.5^-2], 
[pi1.2, pi1.4, pi1.5*pi1.1^-1, pi1.1^-2, pi1.1*pi1.4*pi1.6^-1, pi1.1*pi1.6*pi1.3^-1, pi1.1*pi1.2^-1*pi1.5, pi1.1*pi1.3^-1*pi1.6, pi1.1*pi1.4^-1*pi1.3^-1, pi1.6^2*pi1.5^-1*pi1.6^-1], 
[pi1.2, pi1.3, pi1.4^-1*pi1.1^-1, pi1.5^-1*pi1.6^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.5*pi1.1^-2, pi1.1*pi1.2^-1*pi1.5^-1, pi1.1*pi1.3^-1*pi1.6^-1, pi1.1*pi1.5^-1*pi1.1^-2], 
[pi1.2, pi1.3, pi1.5*pi1.4^-1, pi1.4^-2, pi1.1*pi1.2*pi1.1^-1, pi1.1*pi1.3*pi1.6^-1, pi1.1*pi1.5*pi1.1^-1, pi1.6*pi1.5*pi1.4^-1*pi1.6^-1], 
[pi1.1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.5^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.5*pi1.6^-1, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.2*pi1.5^-1], 
[pi1.1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.3, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.5*pi1.6^-1, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.1^-1*pi1.4^-1], 
[pi1.1, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2, pi1.2*pi1.1*pi1.4^-1, pi1.2^2*pi1.6, pi1.2*pi1.3*pi1.2^-1, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.5*pi1.2^-1, pi1.2*pi1.6^-1*pi1.5^-1], 
[pi1.1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.6^-2, pi1.2*pi1.1*pi1.5, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.5, pi1.2*pi1.4*pi1.5, pi1.2*pi1.5*pi1.2^-1, pi1.4*pi1.2*pi1.5^-1], 
[pi1.1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.6^-1*pi1.4^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.4*pi1.3^-1*pi1.2^-1, pi1.2*pi1.6*pi1.2], 
[pi1.1, pi1.3^-2, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.4, pi1.2^2*pi1.4, pi1.2*pi1.3*pi1.4, pi1.2*pi1.4^2, pi1.2*pi1.5*pi1.2^-1, pi1.4*pi1.1*pi1.2, pi1.4*pi1.2*pi1.4^-1], 
[pi1.1, pi1.2^-1*pi1.6^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.4^-1, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.3, pi1.2*pi1.3*pi1.4, pi1.2*pi1.4*pi1.2^-1, pi1.4*pi1.1*pi1.5^-1, pi1.4*pi1.3*pi1.6^-1], 
[pi1.1, pi1.2^-1*pi1.6^-1, pi1.4^-2, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.4^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.3^2, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.5*pi1.3^-1, pi1.2*pi1.1^-1*pi1.4^-1, pi1.2*pi1.3^-1*pi1.5, pi1.2*pi1.5^-2], 
[pi1.1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.5^-1, pi1.4^-1*pi1.2^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.5*pi1.4^-1], 
[pi1.1, pi1.2^-1*pi1.5^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3^2, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.5*pi1.6^-1], 
[pi1.1, pi1.2^-1*pi1.5^-1, pi1.3^-1*pi1.2^-1, pi1.6^-1*pi1.4, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.4, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5^2, pi1.2*pi1.6*pi1.4, pi1.2*pi1.5^-1*pi1.6^-1], 
[pi1.1, pi1.2^-1*pi1.4^-1, pi1.3^-1*pi1.6^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.6*pi1.4^-1], 
[pi1.1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.5^-2, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.1^-1*pi1.4, pi1.3*pi1.1*pi1.5^-1, pi1.3*pi1.6*pi1.4^-1], 
[pi1.1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.6^-1, pi1.5^-1*pi1.3^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.1^-1*pi1.3^-1, pi1.2*pi1.3^-1*pi1.6^-1*pi1.2^-1, pi1.3^2*pi1.5^-1], 
[pi1.1, pi1.2^-2, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2*pi1.3*pi1.2^-1, pi1.2*pi1.4*pi1.3, pi1.2*pi1.6*pi1.2^-1, pi1.2*pi1.1^-1*pi1.5^-1, pi1.3*pi1.1*pi1.6, pi1.3*pi1.2*pi1.6, pi1.3^2*pi1.5^-1], 
[pi1.1, pi1.6*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3^-1, pi1.2*pi1.1*pi1.4, pi1.2^2*pi1.4, pi1.2*pi1.4*pi1.2, pi1.2*pi1.5*pi1.4^-1, pi1.2*pi1.6*pi1.3^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.4], 
[pi1.1, pi1.6*pi1.5^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3*pi1.2, pi1.2*pi1.4*pi1.2, pi1.2*pi1.3^-1*pi1.4^-1], 
[pi1.1, pi1.6*pi1.5^-1, pi1.2^-1*pi1.4^-1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.4, pi1.2^2*pi1.4, pi1.2*pi1.4^2, pi1.2*pi1.6*pi1.4, pi1.2*pi1.5^-1*pi1.4^-1, pi1.3*pi1.1*pi1.3^-1*pi1.2^-1, pi1.3*pi1.2*pi1.3^-1], 
[pi1.1, pi1.6*pi1.5^-1, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.2^-1, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.4*pi1.1^-1*pi1.2^-1], 
[pi1.1, pi1.6*pi1.4^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3*pi1.2, pi1.2*pi1.4*pi1.2, pi1.2*pi1.6^2], 
[pi1.1, pi1.6*pi1.4^-1, pi1.3^-1*pi1.2^-1, pi1.5^-1*pi1.3^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.4*pi1.2, pi1.2*pi1.5*pi1.4, pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.1^-1*pi1.3^-1, pi1.2*pi1.3^-1*pi1.4^-1], 
[pi1.1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.4, pi1.2*pi1.4*pi1.3, pi1.2*pi1.5*pi1.4, pi1.2*pi1.6^2, pi1.2*pi1.1^-1*pi1.3, pi1.2*pi1.3^-2], 
[pi1.1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.5^-1, pi1.2^2*pi1.3, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.4*pi1.3, pi1.2*pi1.5*pi1.2^-1, pi1.2*pi1.1^-1*pi1.4^-1], 
###
### following set of generators contains a commutator
###
# [pi1.1, pi1.6*pi1.2^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3^-1, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.3^-1, pi1.2*pi1.6*pi1.3^-1*pi1.2^-1, pi1.2*pi1.1^-1*pi1.3^-1, pi1.2*pi1.3^-1*pi1.4^-1, (pi1.3^-1, pi1.2^-1)],
[pi1.1, pi1.6*pi1.2^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3^-1, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.3^-1, pi1.2*pi1.6*pi1.3^-1*pi1.2^-1, pi1.2*pi1.1^-1*pi1.3^-1, pi1.2*pi1.3^-1*pi1.4^-1, pi1.3*pi1.2*pi1.3^-1*pi1.2^-1],  
###
###
###
[pi1.1, pi1.6*pi1.2^-1, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.4^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.5*pi1.2^-1, pi1.3*pi1.2^-1*pi1.3^-1*pi1.2^-1], 
###
### following set of generators contains a commutator
###
#[pi1.1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.3^-1, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.1^-1*pi1.5, pi1.2*pi1.3^-1*pi1.5, (pi1.3^-1, pi1.2^-1)], 
[pi1.1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.3^-1, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.1^-1*pi1.5, pi1.2*pi1.3^-1*pi1.5, pi1.3*pi1.2*pi1.3^-1*pi1.2^-1],  
###
###
###
[pi1.1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.2^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.4^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.4^-1*pi1.3*pi1.2^-1], 
[pi1.1, pi1.6, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.3*pi1.2^-2, pi1.2*pi1.5*pi1.2, pi1.2*pi1.3^-1*pi1.6^-1*pi1.2^-1, pi1.3*pi1.2^-3], 
[pi1.1, pi1.6, pi1.2^-1*pi1.4^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.3*pi1.4, pi1.2*pi1.4^-1*pi1.6^-1*pi1.2^-1, pi1.2*pi1.5^-1*pi1.4^-1, pi1.2*pi1.6^-1*pi1.4], 
[pi1.1, pi1.6, pi1.2^-1*pi1.4^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.4^-1*pi1.3^-1], 
[pi1.1, pi1.6, pi1.2^-1*pi1.4^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3*pi1.4, pi1.3^2*pi1.6^-1*pi1.2^-1], 
[pi1.1, pi1.5*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3^2, pi1.2*pi1.4*pi1.3, pi1.2*pi1.6*pi1.2, pi1.2*pi1.3^-1*pi1.4^-1], 
[pi1.1, pi1.5*pi1.4^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.6^-1, pi1.2^2*pi1.5, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.3^-1*pi1.5, pi1.2*pi1.4^-1*pi1.3^-1, pi1.3*pi1.1*pi1.5], 
[pi1.1, pi1.5*pi1.4^-1, pi1.2^-1*pi1.3^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.3, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.5*pi1.1^-1*pi1.2^-1, pi1.2*pi1.6*pi1.2^-1, pi1.2*pi1.1^-1*pi1.3, pi1.3*pi1.4*pi1.6^-1], 
[pi1.1, pi1.5*pi1.4^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.4^-1*pi1.5^-1*pi1.2^-1, pi1.2*pi1.5^-1*pi1.1^-1*pi1.2^-1], 
[pi1.1, pi1.5*pi1.4^-1, pi1.6*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.3^-1, pi1.2*pi1.3*pi1.2^-2, pi1.2*pi1.5*pi1.2^-2, pi1.2*pi1.1^-1*pi1.2^-2, pi1.2*pi1.5^-1*pi1.4^-1], 
[pi1.1, pi1.5*pi1.4^-1, pi1.6*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.6*pi1.2, pi1.2*pi1.4^-1*pi1.2, pi1.4*pi1.1*pi1.3^-1*pi1.2^-1], 
[pi1.1, pi1.5*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.4^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.5^2, pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.1^-1*pi1.3, pi1.2*pi1.3^-1*pi1.6], 
[pi1.1, pi1.5*pi1.3^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.6^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.3^-1*pi1.6, pi1.3*pi1.1*pi1.6], 
[pi1.1, pi1.5*pi1.3^-1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.4*pi1.5, pi1.2*pi1.1^-1*pi1.3^-1*pi1.2^-1, pi1.2*pi1.4^-1*pi1.3^-1*pi1.2^-1], 
[pi1.1, pi1.5*pi1.3^-1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.2^-1, pi1.6^-1*pi1.2^-1, pi1.2^2*pi1.3^-1, pi1.4*pi1.1*pi1.2^-1*pi1.3^-1], 
[pi1.1, pi1.5*pi1.3^-1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.3^-1, pi1.4^-2, pi1.5^-1*pi1.3^-1, pi1.2*pi1.5*pi1.2^-1, pi1.2*pi1.4^-1*pi1.1*pi1.2^-1, pi1.6^-1*pi1.2^-3, pi1.6^-3*pi1.2^-1], 
[pi1.1, pi1.5*pi1.3^-1, pi1.6*pi1.2^-1, pi1.5^-1*pi1.2^-1, pi1.6^-1*pi1.4^-1, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.3*pi1.2^-1, pi1.2*pi1.6*pi1.1^-1*pi1.2^-1, pi1.3*pi1.2^2, pi1.3^2*pi1.2], 
[pi1.1, pi1.5*pi1.3^-1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.6^-1*pi1.3, pi1.2^2*pi1.4^-1, pi1.2*pi1.6*pi1.1^-1*pi1.2^-1, pi1.3*pi1.4*pi1.3^-1], 
[pi1.1, pi1.5*pi1.2^-1, pi1.4^-1*pi1.3^-1, pi1.6^-1*pi1.4^-1, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.6^-1, pi1.2*pi1.3^2, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5*pi1.3^-1, pi1.2*pi1.6*pi1.4^-1, pi1.3*pi1.6*pi1.5], 
[pi1.1, pi1.5*pi1.2^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3^-1, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.3, pi1.2*pi1.3^2, pi1.2*pi1.5*pi1.6^-1, pi1.2*pi1.4^-1*pi1.2, pi1.2*pi1.6^-1*pi1.2], 
[pi1.1, pi1.5*pi1.2^-1, pi1.6, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.3, pi1.2*pi1.1*pi1.3, pi1.4*pi1.3*pi1.2^-1*pi1.4^-1, pi1.4^2*pi1.6^-1*pi1.2^-1, pi1.4*pi1.5^-1*pi1.2, pi1.2^-3*pi1.4^-1], 
[pi1.1, pi1.5*pi1.2^-1, pi1.6, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.2*pi1.1*pi1.4^-1, pi1.3*pi1.2^-1*pi1.4^-1*pi1.3^-1, pi1.4^-1*pi1.1*pi1.5, pi1.4^-1*pi1.6*pi1.4^-1*pi1.3^-1, pi1.4^-2*pi1.1*pi1.2^-1], 
[pi1.1, pi1.5, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.6^-1, pi1.2*pi1.3*pi1.2^-2, pi1.2*pi1.4*pi1.3, pi1.2*pi1.4^-2, pi1.2*pi1.5^-1*pi1.3^-1], 
[pi1.1, pi1.5, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.6^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.3, pi1.2*pi1.4^-1*pi1.1^-1*pi1.2^-1, pi1.2*pi1.5^-1*pi1.4^-1], 
[pi1.1, pi1.5, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.6^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.3], 
[pi1.1, pi1.5, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.6^-1*pi1.4, pi1.2*pi1.1*pi1.4^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.5*pi1.6^-1, pi1.2*pi1.6*pi1.2^-2, pi1.2*pi1.5^-1*pi1.3^-1*pi1.2^-1, pi1.4*pi1.5*pi1.3^-1*pi1.2^-1], 
[pi1.1, pi1.5, pi1.6*pi1.4^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.2, pi1.2*pi1.1*pi1.4^-1, pi1.2^2*pi1.3^-1, pi1.3^2*pi1.1*pi1.2^-1, pi1.3*pi1.6*pi1.2^-1*pi1.3^-1, pi1.3*pi1.4^-1*pi1.6, pi1.2^-1*pi1.1*pi1.2^-1*pi1.3^-1], 
[pi1.1, pi1.5, pi1.6*pi1.4^-1, pi1.2^-1*pi1.3^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3, pi1.2*pi1.5*pi1.4^-1, pi1.2*pi1.5^-1*pi1.3^-1*pi1.2^-1, pi1.3^-1*pi1.1*pi1.4, pi1.3^-1*pi1.5*pi1.3^-1*pi1.2^-1, pi1.3^-2*pi1.4^-1*pi1.2^-1], 
[pi1.1, pi1.5, pi1.6*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.6^-1*pi1.4, pi1.2^2*pi1.3^-1, pi1.3*pi1.6*pi1.2^-1*pi1.3^-1, pi1.4*pi1.3*pi1.1^-1*pi1.2^-1, pi1.4^2*pi1.2^-1*pi1.3^-1, pi1.4*pi1.5^-1*pi1.2], 
[pi1.1, pi1.5, pi1.6*pi1.2^-1, pi1.6^-1*pi1.4^-1, pi1.2*pi1.4*pi1.3, pi1.2*pi1.6*pi1.3, pi1.2*pi1.1^-1*pi1.2, pi1.2*pi1.4^-1*pi1.1^-1*pi1.2^-1, pi1.3*pi1.2*pi1.4^-1, pi1.3^2*pi1.5^-1*pi1.2^-1, pi1.3*pi1.4*pi1.1^-1*pi1.2^-1, pi1.3*pi1.6*pi1.4^-1], 
[pi1.1, pi1.5, pi1.6*pi1.2^-1, pi1.6^-1*pi1.4^-1, pi1.2*pi1.4*pi1.3, pi1.2*pi1.6*pi1.2, pi1.2*pi1.3^-2, pi1.2*pi1.4^-1*pi1.3^-1, pi1.3*pi1.2*pi1.4^-1], 
[pi1.1, pi1.5, pi1.6*pi1.2^-1, pi1.6^-1*pi1.4^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.6*pi1.3, pi1.2*pi1.1^-1*pi1.4^-1*pi1.2^-1, pi1.3*pi1.2*pi1.5^-1*pi1.2^-1], 
[pi1.1, pi1.5, pi1.6*pi1.2^-1, pi1.2^-2, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5*pi1.6, pi1.2*pi1.1^-1*pi1.3, pi1.3^-1*pi1.6*pi1.2^-1*pi1.3], 
[pi1.1, pi1.4*pi1.3^-1, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.2^-1, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.5^-1*pi1.1*pi1.2^-1, pi1.3*pi1.2*pi1.3^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.6^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.6*pi1.2, pi1.2*pi1.3^-1*pi1.5^-1, pi1.3*pi1.1*pi1.5, pi1.3*pi1.2*pi1.6^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.5^-1, pi1.2*pi1.1*pi1.4, pi1.2^2*pi1.5^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4^2, pi1.2*pi1.5*pi1.2^-1, pi1.2*pi1.1^-1*pi1.5, pi1.2*pi1.3^-1*pi1.4], 
[pi1.1, pi1.4*pi1.3^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2^-1, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.4^-1*pi1.3^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.5^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.3*pi1.2^-2, pi1.2*pi1.4*pi1.2^-1, pi1.3*pi1.2*pi1.3^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.3^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.3*pi1.2^-2, pi1.2*pi1.4*pi1.2^-2, pi1.2*pi1.1^-1*pi1.3], 
[pi1.1, pi1.4*pi1.3^-1, pi1.6*pi1.3^-1, pi1.2^-2, pi1.3^-2, pi1.5^-1*pi1.3^-1, pi1.2*pi1.4*pi1.2^-1, pi1.5*pi1.2^-1*pi1.1*pi1.5^-1, pi1.4^-3*pi1.5^-1, pi1.4^-1*pi1.5^-3], 
[pi1.1, pi1.4*pi1.3^-1, pi1.5*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.3, pi1.2*pi1.5*pi1.1^-1*pi1.2^-1, pi1.2*pi1.6*pi1.2^-1, pi1.3*pi1.4*pi1.6^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.5*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.6^-1, pi1.2^2*pi1.4, pi1.2*pi1.4^2, pi1.2*pi1.5*pi1.4, pi1.2*pi1.6^-2, pi1.3^2*pi1.1^-1*pi1.3^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.5, pi1.2*pi1.5*pi1.1^-1*pi1.2^-1, pi1.2*pi1.6*pi1.3^-1*pi1.2^-1, pi1.2*pi1.1^-1*pi1.2, pi1.2*pi1.4^-1*pi1.1^-1*pi1.2^-1, pi1.2*pi1.5^-1*pi1.3^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.5, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.5*pi1.2^-2, pi1.2*pi1.6*pi1.2, pi1.2*pi1.5^-1*pi1.3*pi1.2^-1, pi1.2*pi1.6^-1*pi1.2^-2], 
[pi1.1, pi1.4*pi1.2^-1, pi1.3^-1*pi1.6^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.5, pi1.2^2*pi1.5^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5^2, pi1.2*pi1.6*pi1.5^-1, pi1.3*pi1.2^2], 
[pi1.1, pi1.4*pi1.2^-1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.5^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.5, pi1.2^2*pi1.3^-1, pi1.2*pi1.4*pi1.5, pi1.2*pi1.5^2, pi1.2*pi1.3^-1*pi1.4, pi1.2*pi1.6^-1*pi1.4], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6*pi1.5^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.2^-1, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.3*pi1.2^-1, pi1.3*pi1.4*pi1.3^-2, pi1.3*pi1.5*pi1.1^-1*pi1.2^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6*pi1.5^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.3^-1, pi1.2^2*pi1.6, pi1.2*pi1.3*pi1.6, pi1.2*pi1.3^-2, pi1.5*pi1.1*pi1.4^-1*pi1.3^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6*pi1.2^-1, pi1.3^-1*pi1.2^-1, pi1.5^-2, pi1.3*pi1.6*pi1.3^-1, pi1.3*pi1.5^-1*pi1.1*pi1.3^-1, pi1.2^-3*pi1.3^-1, pi1.2^-1*pi1.3^-3], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.3^-1, pi1.2*pi1.3*pi1.2^-2, pi1.5*pi1.1*pi1.2^-2], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.2^-1, pi1.2^2*pi1.6, pi1.2*pi1.3*pi1.5^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, (pi1.5*pi1.2^-1*pi1.5^-1)^2, pi1.5^-1*pi1.1*pi1.5^-2], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2, pi1.2*pi1.1*pi1.2, pi1.2*pi1.3*pi1.2^-2, pi1.5*pi1.4*pi1.5*pi1.2^-1, pi1.5^2*pi1.2^-2, pi1.5*pi1.2^-1*pi1.3], 
[pi1.1, pi1.4*pi1.2^-1, pi1.5*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.6^-1, pi1.5^-1*pi1.6^-1, pi1.2*pi1.3*pi1.2^-1, pi1.3*pi1.1*pi1.4^-1*pi1.2^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.5*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.5^-1*pi1.6^-1, pi1.2*pi1.5*pi1.4, pi1.2*pi1.6*pi1.3^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.5*pi1.2^-1, pi1.2^-2, pi1.3^-2, pi1.4^-1*pi1.2^-1, pi1.3*pi1.5*pi1.3^-1, pi1.6*pi1.3^-1*pi1.1*pi1.6^-1, pi1.5^-3*pi1.6^-1, pi1.5^-1*pi1.6^-3], 
[pi1.1, pi1.4, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.4*pi1.3^-1*pi1.2^-1, pi1.2*pi1.3^-2, pi1.2*pi1.4^-1*pi1.2, pi1.3*pi1.4*pi1.6^-1, pi1.5*pi1.1*pi1.6^-1], 
[pi1.1, pi1.4, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.3^-2, pi1.2*pi1.4^-1*pi1.1^-1*pi1.2^-1, pi1.2*pi1.6^-2, pi1.3*pi1.4*pi1.1^-1*pi1.2^-1, pi1.3*pi1.5*pi1.1^-1*pi1.2^-1], 
[pi1.1, pi1.4, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.4^-1*pi1.3*pi1.2^-1, pi1.3*pi1.2^2], 
[pi1.1, pi1.4, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3, pi1.3*pi1.4*pi1.3^-2, pi1.5*pi1.1*pi1.6^-1, pi1.5*pi1.4^2*pi1.2^-1, pi1.5^2*pi1.3^-2], 
[pi1.1, pi1.4, pi1.2^-2, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.4^-1*pi1.3^-1, pi1.3^2*pi1.2^-1*pi1.3^-1], 
[pi1.1, pi1.4, pi1.6*pi1.5^-1, pi1.6^-1*pi1.5^-1, pi1.2^2*pi1.5, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.4*pi1.2^-1, pi1.2^-1*pi1.6*pi1.5^-1*pi1.2], 
[pi1.1, pi1.4, pi1.6*pi1.5^-1, pi1.5^-1*pi1.3^-1, pi1.2*pi1.4*pi1.3^-1*pi1.2^-1, pi1.2*pi1.5*pi1.3^-1, pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.1^-1*pi1.2], 
[pi1.1, pi1.4, pi1.6*pi1.5^-1, pi1.5^-1*pi1.3^-1, pi1.2*pi1.3*pi1.2, pi1.2*pi1.5*pi1.4^-1*pi1.2^-1, pi1.2*pi1.6*pi1.2^-2, pi1.2*pi1.3^-1*pi1.6], 
[pi1.1, pi1.4, pi1.6*pi1.5^-1, pi1.5^-1*pi1.3^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.3^-1*pi1.6], 
[pi1.1, pi1.4, pi1.6, pi1.2*pi1.1*pi1.5^-1, pi1.2*pi1.3*pi1.2^-1, pi1.2*pi1.6*pi1.5, pi1.2*pi1.1^-1*pi1.3, pi1.2*pi1.4^-1*pi1.3^-1], 
[pi1.1, pi1.4, pi1.6, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.5, pi1.2*pi1.3*pi1.2, pi1.2*pi1.6*pi1.5^-1, pi1.2*pi1.1^-1*pi1.3, pi1.2*pi1.3^-2, pi1.2*pi1.6^-1*pi1.5*pi1.2^-1], 
[pi1.1, pi1.4, pi1.5*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.6*pi1.4^-1*pi1.2^-1*pi1.6^-1, pi1.2^-1*pi1.1*pi1.3, pi1.2^-1*pi1.4*pi1.2^-1*pi1.6^-1, pi1.2^-2*pi1.4^-1*pi1.2^-1], 
[pi1.1, pi1.4, pi1.5*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.5, pi1.2*pi1.3*pi1.2^-2, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.5, pi1.3^-1*pi1.1*pi1.5^-1*pi1.2^-1], 
[pi1.1, pi1.4, pi1.5*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3, pi1.2*pi1.3*pi1.6^-1, (pi1.3*pi1.6^-1*pi1.3^-1)^2, pi1.3^-1*pi1.1*pi1.4^-1*pi1.3^-1], 
[pi1.1, pi1.4, pi1.5*pi1.2^-1, pi1.2^-1*pi1.6^-1, pi1.5^-1*pi1.3, pi1.2*pi1.1*pi1.3, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1, pi1.3*pi1.2*pi1.3*pi1.2^-1, pi1.3^2*pi1.5^-1*pi1.2^-1, pi1.3*pi1.4^-1*pi1.6], 
[pi1.1, pi1.3*pi1.2^-1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.5^-1, pi1.2*pi1.1*pi1.4, pi1.2^2*pi1.5^-1, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.1^-1*pi1.6, pi1.2*pi1.4^-1*pi1.6, pi1.4*pi1.2*pi1.6^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.5^-1*pi1.4*pi1.2^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.2^-1*pi1.5^-1, pi1.4^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.4^-1, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.4*pi1.2^-2, pi1.2*pi1.6*pi1.2^-1, pi1.4*pi1.2^-1*pi1.6^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.2^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.4, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.4*pi1.2^-2, pi1.2*pi1.1^-1*pi1.4^-1, pi1.2*pi1.4^-1*pi1.5^-1, pi1.4*pi1.3*pi1.2^-2], 
[pi1.1, pi1.3*pi1.2^-1, pi1.6*pi1.4^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.2, pi1.6^-1*pi1.2^-1, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.3*pi1.5^-1, pi1.4*pi1.5*pi1.4^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.6*pi1.4^-1, pi1.2^-1*pi1.5^-1, pi1.6^-1*pi1.2^-1, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.3*pi1.1^-1*pi1.2^-1, pi1.2*pi1.4*pi1.2^-1, pi1.4*pi1.3^2, pi1.4^2*pi1.3], 
[pi1.1, pi1.3*pi1.2^-1, pi1.6, pi1.4^-2, pi1.2*pi1.3*pi1.1^-1*pi1.2^-1, pi1.2*pi1.5*pi1.2^-2, pi1.2*pi1.6*pi1.5^-1, pi1.2*pi1.1^-1*pi1.4^-1, pi1.2*pi1.4^-1*pi1.2^-2], 
[pi1.1, pi1.3*pi1.2^-1, pi1.6, pi1.2^-1*pi1.5^-1, pi1.2^2*pi1.4, pi1.2*pi1.5*pi1.4, pi1.2*pi1.1^-1*pi1.3, pi1.2*pi1.5^-1*pi1.1^-1*pi1.2^-1, pi1.4*pi1.2*pi1.5^-1, pi1.4*pi1.3*pi1.5^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.6, pi1.2^-1*pi1.5^-1, pi1.2^2*pi1.3, pi1.2*pi1.5*pi1.4, pi1.2*pi1.4^-2, pi1.2*pi1.5^-1*pi1.4^-1, pi1.4*pi1.2*pi1.6^-1*pi1.2^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.6, pi1.2^-1*pi1.5^-1, pi1.2*pi1.1*pi1.4^-1, pi1.2^2*pi1.4, pi1.2*pi1.1^-1*pi1.5^-1*pi1.2^-1, pi1.4*pi1.3*pi1.6^-1*pi1.2^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.2^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.6^-1, pi1.6^-1*pi1.4^-1, pi1.2*pi1.4*pi1.2^-2, pi1.6*pi1.1*pi1.2^-2], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.2^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.3*pi1.2, pi1.2*pi1.4*pi1.6^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.2^-1, pi1.2^-2, pi1.4^-1*pi1.2^-1, pi1.6^-2, pi1.4*pi1.2*pi1.4^-1, pi1.4*pi1.6^-1*pi1.1*pi1.4^-1, pi1.3^-3*pi1.4^-1, pi1.3^-1*pi1.4^-3], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.2^-1, pi1.2^-2, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.2^-1, (pi1.6*pi1.3^-1*pi1.6^-1)^2, pi1.6^-1*pi1.1*pi1.6^-2], 
[pi1.1, pi1.3*pi1.2^-1, pi1.4, pi1.2*pi1.3*pi1.1^-1*pi1.2^-1, pi1.2*pi1.4*pi1.1^-1*pi1.2^-1, pi1.2*pi1.5*pi1.1^-1*pi1.2^-1, pi1.2*pi1.4^-1*pi1.2, pi1.2*pi1.5^-1*pi1.6^-1*pi1.2^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.4, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.5*pi1.1^-1*pi1.2^-1, pi1.2*pi1.4^-1*pi1.1^-1*pi1.2^-1, pi1.2*pi1.6^-1*pi1.1*pi1.2^-1], 
[pi1.1, pi1.3, pi1.4^-1*pi1.2, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2*pi1.3*pi1.2^-2, pi1.4*pi1.1*pi1.5^-1, pi1.4*pi1.3*pi1.4*pi1.2^-1, pi1.4^2*pi1.2^-2], 
[pi1.1, pi1.3, pi1.4^-1*pi1.6^-1, pi1.6^-2, pi1.2*pi1.1*pi1.2, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.2^-2, pi1.2*pi1.6*pi1.2^-2, pi1.2*pi1.1^-1*pi1.4^-1], 
[pi1.1, pi1.3, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.6^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.4*pi1.3^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.6, pi1.4*pi1.3*pi1.5^-1], 
[pi1.1, pi1.3, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.6^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.4^-1*pi1.3*pi1.2^-1, pi1.4*pi1.1*pi1.5^-1, pi1.4^2*pi1.5^-1], 
[pi1.1, pi1.3, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.6^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.6^2, pi1.2*pi1.4^-1*pi1.6, pi1.4*pi1.1*pi1.5^-1], 
[pi1.1, pi1.3, pi1.6*pi1.4^-1, pi1.4^-1*pi1.2, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.5, pi1.2*pi1.3*pi1.2^-2, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.5, pi1.4^2*pi1.2^-2], 
[pi1.1, pi1.3, pi1.6, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.5*pi1.2^-1, pi1.2*pi1.6*pi1.5, pi1.2*pi1.1^-1*pi1.4, pi1.2*pi1.3^-1*pi1.4^-1], 
[pi1.1, pi1.3, pi1.6, pi1.2^2*pi1.4, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.5^2, pi1.2*pi1.6*pi1.4, pi1.2*pi1.1^-1*pi1.4^-1, pi1.2*pi1.4^-1*pi1.1^-1*pi1.2^-1], 
[pi1.1, pi1.3, pi1.5*pi1.4^-1, pi1.5^-1*pi1.4^-1, pi1.2*pi1.1*pi1.2^-1, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.5*pi1.6^-1, pi1.2^-1*pi1.5*pi1.4^-1*pi1.2], 
[pi1.1, pi1.3, pi1.5*pi1.4^-1, pi1.4^-1*pi1.2^-1, pi1.2^2*pi1.5, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.6*pi1.5, pi1.4*pi1.1^2*pi1.2^-1], 
[pi1.1, pi1.3, pi1.5*pi1.4^-1, pi1.4^-1*pi1.2^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.6*pi1.5, pi1.2*pi1.1^-1*pi1.5], 
[pi1.1, pi1.3, pi1.5*pi1.4^-1, pi1.4^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.1^-1*pi1.6^-1*pi1.2^-1, pi1.2*pi1.4^-1*pi1.2, pi1.2*pi1.5^-1*pi1.6^-1], 
[pi1.1, pi1.3, pi1.5, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.5*pi1.6, pi1.2*pi1.6*pi1.2, pi1.2*pi1.3^-1*pi1.2^-2, pi1.2*pi1.5^-1*pi1.4^-1], 
[pi1.1, pi1.3, pi1.5, pi1.2^2*pi1.6^-1, pi1.2*pi1.3*pi1.6, pi1.2*pi1.4^2, pi1.2*pi1.5*pi1.4, pi1.2*pi1.3^-1*pi1.6^-1*pi1.2^-1, pi1.2*pi1.5^-1*pi1.4^-1], 
[pi1.1, pi1.3, pi1.4*pi1.2^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.2, pi1.6*pi1.5*pi1.4^-1*pi1.6^-1, pi1.6^2*pi1.3^-1*pi1.2^-1, pi1.6*pi1.2^-1*pi1.4, pi1.2^-1*pi1.1*pi1.4^-1*pi1.6^-1], 
[pi1.1, pi1.3, pi1.4*pi1.2^-1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.6^-1, (pi1.2*pi1.5^-1*pi1.2^-1)^2, pi1.5*pi1.1*pi1.5^-1, pi1.2^-1*pi1.1*pi1.3^-1*pi1.2^-1], 
[pi1.1, pi1.3, pi1.4*pi1.2^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.2*pi1.1*pi1.6^-1, pi1.5*pi1.3^-1*pi1.6^-1*pi1.5^-1, pi1.2^-1*pi1.4*pi1.6, pi1.2^-1*pi1.5*pi1.1*pi1.2^-1, pi1.2^-2*pi1.6^-1*pi1.5^-1], 
[pi1.1, pi1.3, pi1.4, pi1.2*pi1.3*pi1.5^-1, pi1.2*pi1.4*pi1.1^-1*pi1.2^-1, pi1.2*pi1.6*pi1.1^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.1^-1*pi1.2^-1, pi1.2*pi1.5^-1*pi1.1*pi1.2^-1], 
[pi1.1, pi1.3, pi1.4, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.3*pi1.1^-1*pi1.2^-1, pi1.2*pi1.4*pi1.1^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.5, pi1.2*pi1.4^-1*pi1.5^-1*pi1.2^-1], 
[pi1.1, pi1.2, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.4*pi1.3^-2, pi1.3*pi1.6*pi1.3, pi1.3*pi1.4^-1*pi1.2^-1*pi1.3^-1, pi1.4*pi1.2^-1*pi1.3^-2], 
[pi1.1, pi1.2, pi1.3^-1*pi1.5^-1, pi1.6^-1*pi1.3^-1, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.4*pi1.5, pi1.3*pi1.2^-1*pi1.5, pi1.3*pi1.5^-1*pi1.2^-1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.3^-1*pi1.5^-1, pi1.6^-1*pi1.3^-1, pi1.3*pi1.1*pi1.4^-1, pi1.3^2*pi1.4^-1, pi1.3*pi1.4*pi1.5, pi1.4^2*pi1.2^-1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.3^-1*pi1.5^-1, pi1.6^-1*pi1.3^-1, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.2*pi1.4^-1, pi1.3^2*pi1.6^-1, pi1.3*pi1.2^-1*pi1.4^-1*pi1.3^-1, pi1.3*pi1.5^-1*pi1.4^-1], 
[pi1.1, pi1.2, pi1.3^-1*pi1.5^-1, pi1.5^-2, pi1.3*pi1.1*pi1.6^-1, pi1.3*pi1.4*pi1.2^-1*pi1.3^-1, pi1.3*pi1.6*pi1.3^-2, pi1.3*pi1.1^-1*pi1.5^-1, (pi1.3*pi1.2^-1*pi1.3^-1)^2, pi1.3*pi1.4^-2], 
[pi1.1, pi1.2, pi1.6*pi1.4^-1, pi1.3^-1*pi1.5^-1, pi1.3*pi1.1*pi1.5^-1, pi1.3*pi1.2*pi1.3^-1, pi1.3*pi1.4*pi1.3^-2, pi1.5*pi1.3^-1*pi1.6^-1*pi1.5^-1], 
[pi1.1, pi1.2, pi1.6*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.4, pi1.3*pi1.1*pi1.4, pi1.5*pi1.4*pi1.3^-1*pi1.5^-1, pi1.5^2*pi1.2^-1*pi1.3^-1, pi1.5*pi1.2^-1*pi1.3, pi1.3^-1*pi1.2^-1*pi1.3^-1*pi1.5^-1], 
[pi1.1, pi1.2, pi1.6*pi1.3^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3, pi1.3*pi1.1*pi1.5^-1, (pi1.3*pi1.4^-1*pi1.3^-1)^2, pi1.4*pi1.1*pi1.4^-1, pi1.3^-1*pi1.1*pi1.2^-1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.6*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.3*pi1.1*pi1.5^-1, pi1.4*pi1.2^-1*pi1.5^-1*pi1.4^-1, pi1.5^-1*pi1.1*pi1.6, pi1.5^-1*pi1.2*pi1.5^-1*pi1.4^-1, pi1.5^-2*pi1.1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.5*pi1.4^-1, pi1.3*pi1.4*pi1.2^-1*pi1.3^-1, pi1.3*pi1.6*pi1.1^-1*pi1.3^-1, pi1.3*pi1.1^-1*pi1.3, pi1.3*pi1.2^-1*pi1.1^-1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.5*pi1.4^-1, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.2*pi1.3, pi1.3*pi1.6*pi1.3^-2, pi1.3*pi1.2^-1*pi1.3^-2, pi1.3*pi1.6^-1*pi1.4*pi1.3^-1], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3, pi1.3*pi1.1*pi1.3, pi1.3*pi1.4*pi1.3^-2, pi1.6*pi1.5*pi1.6*pi1.3^-1, pi1.6^2*pi1.3^-2, pi1.6*pi1.2^-1*pi1.4], 
[pi1.1, pi1.2, pi1.5, pi1.3*pi1.1*pi1.6^-1, pi1.3*pi1.2*pi1.6, pi1.3*pi1.4*pi1.3^-1, pi1.3*pi1.1^-1*pi1.4, pi1.3*pi1.2^-1*pi1.3^-2], 
[pi1.1, pi1.2, pi1.5, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.2*pi1.6^-1, pi1.3^2*pi1.6, pi1.3*pi1.4*pi1.3, pi1.3*pi1.1^-1*pi1.4, pi1.3*pi1.4^-2], 
[pi1.1, pi1.2, pi1.4*pi1.3^-1, pi1.5^-2, pi1.3*pi1.2*pi1.6^-1, pi1.3*pi1.4*pi1.1^-1*pi1.3^-1, pi1.3*pi1.6*pi1.3^-2, pi1.3*pi1.1^-1*pi1.5^-1, pi1.3*pi1.5^-1*pi1.3^-2], 
[pi1.1, pi1.2, pi1.4*pi1.3^-1, pi1.4^-1*pi1.3^-1, pi1.3*pi1.1*pi1.5^-1, pi1.3*pi1.2*pi1.3, pi1.3*pi1.6*pi1.5^-1, pi1.3*pi1.1^-1*pi1.5, pi1.3^-1*pi1.6*pi1.1^-1*pi1.3], 
[pi1.1, pi1.2, pi1.4*pi1.3^-1, pi1.3^-1*pi1.6^-1, pi1.3^2*pi1.5, pi1.3*pi1.6*pi1.5, pi1.3*pi1.1^-1*pi1.4, pi1.3*pi1.6^-1*pi1.1^-1*pi1.3^-1, pi1.5*pi1.2*pi1.1^-1*pi1.3^-1, pi1.5*pi1.3*pi1.6^-1], 
[pi1.1, pi1.2, pi1.4*pi1.3^-1, pi1.3^-1*pi1.6^-1, pi1.3^2*pi1.4, pi1.3*pi1.6*pi1.5, pi1.3*pi1.5^-2, pi1.3*pi1.6^-1*pi1.5^-1, pi1.5*pi1.2*pi1.1^-1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.4*pi1.3^-1, pi1.3^-1*pi1.6^-1, pi1.3*pi1.1*pi1.5^-1, pi1.3^2*pi1.5, pi1.3*pi1.1^-1*pi1.6^-1*pi1.3^-1, pi1.5*pi1.4*pi1.2^-1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.4, pi1.3*pi1.2*pi1.6, pi1.3^2*pi1.1^-1*pi1.3^-1, pi1.3*pi1.4*pi1.6^-1, pi1.3*pi1.6*pi1.3^-1, pi1.3*pi1.1^-1*pi1.5, pi1.3*pi1.4^-1*pi1.5^-1], 
[pi1.1, pi1.2, pi1.4, pi1.3*pi1.2*pi1.5, pi1.3^2*pi1.5, pi1.3*pi1.4*pi1.6^-1, pi1.3*pi1.6^2, pi1.3*pi1.1^-1*pi1.5^-1, pi1.3*pi1.5^-1*pi1.1^-1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.3, pi1.4*pi1.2*pi1.1^-1*pi1.4^-1, pi1.4*pi1.5*pi1.3^-1*pi1.4^-1, pi1.4*pi1.1^-1*pi1.4, pi1.4*pi1.2^-1*pi1.5^-1], 
[pi1.1, pi1.2, pi1.3, pi1.4*pi1.1*pi1.5^-1, pi1.4*pi1.3*pi1.4, pi1.4^2*pi1.2^-1*pi1.4^-1, pi1.4*pi1.3^-1*pi1.2^-1*pi1.4^-1, pi1.4*pi1.5^-1*pi1.2*pi1.4^-1], 
[pi1.5*pi1.1^-1, pi1.6*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.4, pi1.1^2*pi1.2^-1, pi1.1*pi1.2*pi1.4, pi1.1*pi1.3*pi1.1, pi1.1*pi1.4*pi1.2, pi1.1*pi1.5*pi1.1, pi1.1*pi1.6*pi1.2, pi1.1*pi1.3^-1*pi1.4], 
[pi1.4*pi1.1^-1, pi1.5*pi1.2^-1, pi1.2^-1*pi1.6^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.3, pi1.1^2*pi1.6^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.6, pi1.1*pi1.4*pi1.1, pi1.1*pi1.5*pi1.6, pi1.1*pi1.6*pi1.3, pi1.1*pi1.2^-1*pi1.3], 
[pi1.3*pi1.1^-1, pi1.4*pi1.2^-1, pi1.4^-1*pi1.3, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.1^2*pi1.3, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.3, pi1.1*pi1.6*pi1.1, pi1.1*pi1.2^-2], 
[pi1.3*pi1.1^-1, pi1.4*pi1.2^-1, pi1.1^-1*pi1.5^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.1^2*pi1.3, pi1.1*pi1.2^2, pi1.1*pi1.3*pi1.6^-1, pi1.1*pi1.4*pi1.3, pi1.1*pi1.5*pi1.3, pi1.1*pi1.6*pi1.2^-1, pi1.1*pi1.4^-1*pi1.6, pi1.1*pi1.5^-1*pi1.2^-1], 
[pi1.2*pi1.1^-1, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.6^-1, pi1.6^-1*pi1.1, pi1.1^2*pi1.6^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.1, pi1.1*pi1.6*pi1.1, pi1.1*pi1.3^-2, pi1.1*pi1.5^-1*pi1.4^-1, pi1.1*pi1.6^-1*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.6*pi1.3^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3^2, pi1.1*pi1.6*pi1.1^-2, pi1.1*pi1.3^-1*pi1.5^-1, pi1.1*pi1.4^-1*pi1.2, pi1.1*pi1.5^-1*pi1.1^-2, pi1.1*pi1.6^-1*pi1.5^-1], 
[pi1.2*pi1.1^-1, pi1.6*pi1.3^-1, pi1.1^-1*pi1.4^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.1^2*pi1.2, pi1.1*pi1.2*pi1.5^-1, pi1.1*pi1.3*pi1.2, pi1.1*pi1.4*pi1.2, pi1.1*pi1.5*pi1.3^-1, pi1.1*pi1.6^2, pi1.1*pi1.3^-1*pi1.5, pi1.1*pi1.4^-1*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.6*pi1.1^-1, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.4, pi1.1^2*pi1.3, pi1.1*pi1.2*pi1.4, pi1.1*pi1.3^2, pi1.1*pi1.4^2, pi1.1*pi1.5*pi1.1, pi1.1*pi1.3^-1*pi1.4^-1, pi1.1*pi1.4^-1*pi1.5^-1, pi1.1*pi1.5^-1*pi1.6^-1*pi1.1^-1, pi1.3*pi1.1*pi1.4^-1], 
[pi1.2*pi1.1^-1, pi1.5*pi1.3^-1, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3, pi1.1^2*pi1.4^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.4, pi1.1*pi1.4*pi1.3, pi1.1*pi1.5*pi1.1, pi1.1*pi1.6*pi1.4, pi1.1*pi1.5^-1*pi1.3], 
[pi1.2*pi1.1^-1, pi1.5*pi1.1^-1, pi1.1^-1*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.6^-1*pi1.5, pi1.1^2*pi1.3, pi1.1*pi1.2*pi1.4, pi1.3*pi1.2*pi1.3, pi1.3^2*pi1.4, pi1.3*pi1.5^2], 
[pi1.2*pi1.1^-1, pi1.5*pi1.1^-1, pi1.1^-1*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.6^-1*pi1.5, pi1.1^2*pi1.3, pi1.1*pi1.2*pi1.4, pi1.3*pi1.2*pi1.4^-1, pi1.3*pi1.4*pi1.5, pi1.3*pi1.5*pi1.3, pi1.3*pi1.5^-1*pi1.3^-2], 
[pi1.2*pi1.1^-1, pi1.4*pi1.1^-1, pi1.1^-1*pi1.5^-1, pi1.3^-1*pi1.2, pi1.4^-1*pi1.6^-1, pi1.1^2*pi1.5, pi1.1*pi1.2*pi1.3^-1, pi1.3*pi1.2*pi1.6, pi1.3^2*pi1.1^-1*pi1.3^-1, pi1.3*pi1.6*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.4*pi1.1^-1, pi1.1^-1*pi1.5^-1, pi1.3^-1*pi1.2, pi1.4^-1*pi1.6^-1, pi1.1^2*pi1.5, pi1.1*pi1.2*pi1.3^-1, pi1.3*pi1.2*pi1.5, pi1.3^2*pi1.5, pi1.3*pi1.6^2, pi1.3*pi1.5^-1*pi1.1^-1*pi1.3^-1], 
[pi1.2*pi1.1^-1, pi1.3*pi1.1^-1, pi1.3^-1*pi1.4^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.1, pi1.1^2*pi1.4, pi1.1*pi1.3*pi1.2, pi1.1*pi1.4^2, pi1.1*pi1.5*pi1.2, pi1.1*pi1.6*pi1.1, pi1.1*pi1.4^-1*pi1.5^-1, pi1.1*pi1.5^-1*pi1.6^-1, pi1.1*pi1.6^-1*pi1.2^-1*pi1.1^-1, pi1.4*pi1.1*pi1.5^-1], 
[pi1.2*pi1.1^-1, pi1.3, pi1.5*pi1.4^-1, pi1.2^-1*pi1.1, pi1.4^-2, pi1.5^-1*pi1.4^-1, pi1.1^2*pi1.4^-1, pi1.1*pi1.4*pi1.6^-1, pi1.1*pi1.5*pi1.6], 
[pi1.2*pi1.1^-1, pi1.3, pi1.5, pi1.2^-1*pi1.1, pi1.6^-1*pi1.1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.1, pi1.4^2*pi1.3^-1*pi1.4^-1, pi1.4*pi1.2^-1*pi1.4, pi1.4^-1*pi1.1*pi1.3^-1*pi1.4^-1], 
[pi1.2*pi1.1^-1, pi1.3, pi1.4, pi1.1^-1*pi1.6^-1, pi1.2^-1*pi1.6^-1, pi1.1^2*pi1.6^-1, pi1.1*pi1.6*pi1.1^-1, pi1.5*pi1.6*pi1.3^-1*pi1.5^-1, pi1.5*pi1.2^-1*pi1.5^-2, pi1.5^-1*pi1.2*pi1.5^-2], 
[pi1.2, pi1.4^-1*pi1.1^-1, pi1.6^-1*pi1.5^-1, pi1.1^2*pi1.5, pi1.1*pi1.2*pi1.3, pi1.1*pi1.3*pi1.5, pi1.1*pi1.5*pi1.1, pi1.1*pi1.6*pi1.5, pi1.1*pi1.2^-1*pi1.6^-1, pi1.1*pi1.3^-1*pi1.1], 
[pi1.2, pi1.3^-1*pi1.6^-1, pi1.5^-1*pi1.1, pi1.1^2*pi1.6^-1, pi1.1*pi1.2*pi1.4^-1, pi1.1*pi1.3*pi1.1, pi1.1*pi1.5*pi1.1^-1, pi1.1*pi1.6*pi1.4, pi1.1*pi1.2^-1*pi1.6^-1, pi1.3*pi1.1^2, pi1.3^2*pi1.4^-1], 
[pi1.2, pi1.3^-1*pi1.4^-1, pi1.6^-1*pi1.5, pi1.1^2*pi1.5^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.6^-1, pi1.1*pi1.5*pi1.3^-1, pi1.1*pi1.6*pi1.4, pi1.1*pi1.4^-1*pi1.1, pi1.1*pi1.5^-1*pi1.4^-1, pi1.1*pi1.6^-1*pi1.4^-1], 
[pi1.2, pi1.1^-1*pi1.5^-1, pi1.4^-1*pi1.3^-1, pi1.1^2*pi1.3^-1, pi1.1*pi1.2*pi1.3^-1, pi1.1*pi1.3*pi1.6, pi1.1*pi1.4*pi1.5^-1, pi1.1*pi1.3^-1*pi1.5, pi1.3*pi1.1*pi1.6^-1, pi1.3*pi1.2*pi1.5, pi1.3^2*pi1.5], 
[pi1.2, pi1.5*pi1.3^-1, pi1.6*pi1.4^-1, pi1.1^-1*pi1.3^-1, pi1.3^-2, pi1.1*pi1.2*pi1.5, pi1.1*pi1.3*pi1.5, pi1.1*pi1.4*pi1.1^-1, pi1.1*pi1.5*pi1.1^-2, (pi1.3*pi1.2^-1*pi1.3^-1)^2], 
[pi1.2, pi1.5*pi1.3^-1, pi1.6*pi1.1^-1, pi1.3^-2, pi1.5^-1*pi1.3^-1, (pi1.1*pi1.2^-1*pi1.1^-1)^2, pi1.1*pi1.3^-1*pi1.1, pi1.1*pi1.4^-1*pi1.1^-2, pi1.1*pi1.5^-1*pi1.4^-1, pi1.4*pi1.1*pi1.3^-1*pi1.1^-1], 
[pi1.2, pi1.5*pi1.1^-1, pi1.6, pi1.1^-1*pi1.4^-1, pi1.5^-1*pi1.4^-1, pi1.1^2*pi1.4^-1, pi1.1*pi1.4*pi1.1^-1, pi1.3*pi1.6*pi1.4^-1*pi1.3^-1, pi1.3*pi1.5^-1*pi1.3^-2, pi1.3^-1*pi1.5*pi1.3^-2], 
[pi1.2, pi1.4*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.1^2*pi1.6^-1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.4, pi1.1*pi1.5*pi1.3, pi1.1*pi1.6^2, pi1.1*pi1.2^-1*pi1.5^-1, pi1.1*pi1.3^-1*pi1.6, pi1.1*pi1.4^-1*pi1.3^-1, pi1.1*pi1.5^-1*pi1.1], 
[pi1.2, pi1.4*pi1.3^-1, pi1.6*pi1.1^-1, pi1.3^-2, pi1.4^-1*pi1.3^-1, pi1.6^-1*pi1.1, pi1.1^2*pi1.3^-1, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.5], 
[pi1.2, pi1.4*pi1.1^-1, pi1.3^-1*pi1.6^-1, pi1.1^2*pi1.6, pi1.1*pi1.2*pi1.3^-1, pi1.1*pi1.3*pi1.5^-1, pi1.1*pi1.4*pi1.5, pi1.1*pi1.5^2, pi1.1*pi1.6*pi1.1, pi1.1*pi1.5^-1*pi1.1], 
[pi1.2, pi1.4*pi1.1^-1, pi1.5, pi1.3^-1*pi1.1, pi1.4^-1*pi1.1, pi1.1*pi1.3*pi1.1^-1, pi1.1*pi1.4*pi1.1, pi1.3*pi1.4^-1*pi1.3^-2, pi1.3*pi1.5^-1*pi1.4^-1*pi1.3^-1, pi1.6^2*pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.1*pi1.5^-1*pi1.6^-1], 
[pi1.2, pi1.4, pi1.6*pi1.1^-1, pi1.5^-1*pi1.1, pi1.6^-1*pi1.1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.6*pi1.1, pi1.3^2*pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.1*pi1.2^-1*pi1.3^-1], 
[pi1.2, pi1.4, pi1.5*pi1.1^-1, pi1.6*pi1.1^-1, pi1.5^-1*pi1.1, pi1.1*pi1.4*pi1.1, pi1.1*pi1.5*pi1.1, pi1.3*pi1.6*pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.1*pi1.2^-1*pi1.3^-1], 
[pi1.2, pi1.3*pi1.1^-1, pi1.6, pi1.3^-1*pi1.1, pi1.4^-1*pi1.1^-1, pi1.1^3, pi1.1*pi1.2^-1*pi1.1, pi1.4^2*pi1.1^-1*pi1.4^-1, pi1.4*pi1.2^-1*pi1.1*pi1.4^-1, pi1.5*pi1.3^-1*pi1.6^-1*pi1.5^-1, pi1.5^-1*pi1.3*pi1.6^-1*pi1.5^-1], 
[pi1.2, pi1.3*pi1.1^-1, pi1.4*pi1.1^-1, pi1.5, pi1.3^-1*pi1.1, pi1.1*pi1.2*pi1.1, pi1.1*pi1.3*pi1.1, pi1.6*pi1.5*pi1.4^-1*pi1.6^-1, pi1.6^-1*pi1.1*pi1.4^-1*pi1.6^-1], 
[pi1.2, pi1.3*pi1.1^-1, pi1.4, pi1.3^-1*pi1.1, pi1.5^-2, pi1.6^-2, pi1.1*pi1.2*pi1.1^-1, pi1.1*pi1.3*pi1.1^-2, pi1.1*pi1.4*pi1.5^-1, pi1.1*pi1.5^-1*pi1.1], 
[pi1.2, pi1.3, pi1.6*pi1.1^-1, pi1.1^-1*pi1.5^-1, pi1.6^-1*pi1.5^-1, pi1.1^2*pi1.5^-1, pi1.1*pi1.5*pi1.1^-1, pi1.4*pi1.5*pi1.2^-1*pi1.4^-1, pi1.4*pi1.2^-1*pi1.4^-2, pi1.4^-1*pi1.6*pi1.4^-2], 
[pi1.2, pi1.3, pi1.4*pi1.1^-1, pi1.4^-1*pi1.1, pi1.5^-1*pi1.1^-1, pi1.1^3, pi1.1*pi1.2^-1*pi1.5^-1, pi1.5^2*pi1.1^-1*pi1.5^-1, pi1.5*pi1.3^-1*pi1.1*pi1.5^-1, pi1.6*pi1.4^-1*pi1.2^-1*pi1.6^-1, pi1.6^-1*pi1.4*pi1.2^-1*pi1.6^-1], 
[pi1.1, pi1.5^-1*pi1.2^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.2, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.1^-1*pi1.4, pi1.2*pi1.3^-1*pi1.5^-1], 
[pi1.1, pi1.4^-1*pi1.2, pi1.6^-1*pi1.3^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.5*pi1.6^-1, pi1.2*pi1.1^-1*pi1.3^-1, pi1.3*pi1.2*pi1.4^-1], 
[pi1.1, pi1.4^-1*pi1.2, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3^2, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.5*pi1.6^-1, pi1.2*pi1.1^-1*pi1.3^-1, pi1.2*pi1.6^-1*pi1.5^-1, pi1.4*pi1.1*pi1.5^-1], 
[pi1.1, pi1.4^-1*pi1.6^-1, pi1.5^-1*pi1.2, pi1.2*pi1.1*pi1.4^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3*pi1.6, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.6*pi1.3, pi1.2*pi1.1^-1*pi1.6, pi1.2*pi1.6^-1*pi1.5^-1, pi1.3*pi1.1*pi1.3, pi1.3*pi1.2^2], 
[pi1.1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.4*pi1.3^-1*pi1.2^-1, pi1.2*pi1.6*pi1.2, pi1.2*pi1.3^-1*pi1.5^-1, pi1.3*pi1.1*pi1.4^-1], 
[pi1.1, pi1.3^-1*pi1.5^-1, pi1.6^-1*pi1.4, pi1.2*pi1.1*pi1.2, pi1.2^2*pi1.4, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5^2, pi1.2*pi1.6*pi1.4, pi1.2*pi1.1^-1*pi1.4^-1, pi1.2*pi1.4^-1*pi1.2], 
[pi1.1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.6^-1, pi1.5^-1*pi1.2, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.6*pi1.2, pi1.2*pi1.1^-1*pi1.3^-1, pi1.2*pi1.3^-2, pi1.3*pi1.2*pi1.6], 
[pi1.1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.5^-1, pi1.6^-1*pi1.4, pi1.2*pi1.1*pi1.6^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.5*pi1.4^-1*pi1.2^-1, pi1.2*pi1.6*pi1.5, pi1.2*pi1.3^-1*pi1.5, pi1.2*pi1.4^-1*pi1.3^-1], 
[pi1.1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.5^-1, pi1.4^-2, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.4^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5*pi1.2^-1, pi1.2*pi1.3^-2, pi1.2*pi1.4^-1*pi1.1*pi1.2^-1], 
[pi1.1, pi1.2^-1*pi1.5^-1, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.6^-2, pi1.2^2*pi1.3^-1, pi1.2*pi1.4*pi1.3^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.4^-1], 
[pi1.1, pi1.2^-1*pi1.5^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.6^-1, pi1.5^-2, pi1.6^-1*pi1.4^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.3^-1*pi1.4^-1, pi1.2*pi1.4^-1*pi1.3^-1, pi1.3^2*pi1.6^-1], 
[pi1.1, pi1.2^-1*pi1.4^-1, pi1.5^-1*pi1.3, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.3, pi1.2*pi1.3*pi1.4, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.1^-1*pi1.5^-1, pi1.3^2*pi1.4^-1], 
[pi1.1, pi1.2^-1*pi1.4^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.3, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.3^-1*pi1.1*pi1.2^-1, pi1.5*pi1.1*pi1.6^-1], 
[pi1.1, pi1.2^-1*pi1.4^-1, pi1.3^-2, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.5^-1, pi1.2^2*pi1.6^-1, pi1.2*pi1.6*pi1.5^-1, pi1.2*pi1.3^-1*pi1.6^-1, pi1.2*pi1.4^-1*pi1.5^-1*pi1.2^-1, pi1.2*pi1.6^-1*pi1.5*pi1.2^-1], 
[pi1.1, pi1.2^-2, pi1.3^-1*pi1.6^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3^-1, pi1.2*pi1.3*pi1.1^-1*pi1.2^-1, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.1^-1*pi1.2^-1, (pi1.2*pi1.5^-1*pi1.2^-1)^2, pi1.3*pi1.1*pi1.5^-1*pi1.2^-1], 
[pi1.1, pi1.6*pi1.4^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.4, pi1.2*pi1.3*pi1.2, pi1.2*pi1.4*pi1.2, pi1.2*pi1.6^2, pi1.2*pi1.3^-1*pi1.4, pi1.2*pi1.4^-1*pi1.5^-1, pi1.2*pi1.5^-1*pi1.3, pi1.2*pi1.6^-1*pi1.4], 
[pi1.1, pi1.6*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3*pi1.2, pi1.2*pi1.4*pi1.2, pi1.2*pi1.6^2, pi1.3*pi1.2*pi1.4^-1], 
[pi1.1, pi1.6*pi1.4^-1, pi1.2^-1*pi1.5^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.6^-1*pi1.4^-1, pi1.2^2*pi1.3^-1, pi1.2*pi1.3^2, pi1.2*pi1.4*pi1.3], 
[pi1.1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.5, pi1.2*pi1.3*pi1.4, pi1.2*pi1.4*pi1.3, pi1.2*pi1.5*pi1.6, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.1^-1*pi1.6, pi1.2*pi1.3^-2, pi1.2*pi1.5^-2, pi1.2*pi1.6^-1*pi1.5^-1], 
[pi1.1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2^2*pi1.3, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.4*pi1.3, pi1.2*pi1.5*pi1.2^-1, pi1.2*pi1.6*pi1.5, pi1.2*pi1.1^-1*pi1.4^-1, pi1.2*pi1.3^-2], 
[pi1.1, pi1.6*pi1.3^-1, pi1.2^-1*pi1.4^-1, pi1.3^-2, pi1.4^-1*pi1.2^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.3*pi1.5, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.1^-1*pi1.2^-1, pi1.2*pi1.5^-2, pi1.2*pi1.6^-1*pi1.2^-2], 
[pi1.1, pi1.6, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.5*pi1.2, pi1.2*pi1.6*pi1.3^-1*pi1.2^-1, (pi1.2*pi1.3^-1*pi1.2^-1)^2, pi1.2*pi1.5^-1*pi1.1*pi1.2^-1, pi1.3*pi1.4*pi1.1*pi1.2^-1], 
[pi1.1, pi1.6, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.2^2*pi1.1^-1*pi1.2^-1, pi1.2*pi1.3*pi1.1^-1*pi1.2^-1, pi1.2*pi1.5*pi1.2, (pi1.2*pi1.1^-1*pi1.2^-1)^2, pi1.2*pi1.4^-1*pi1.3^-1, pi1.2*pi1.5^-1*pi1.6^-1*pi1.2^-1, pi1.3*pi1.2*pi1.3*pi1.2^-1], 
[pi1.1, pi1.6, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.4^-1, pi1.2*pi1.6*pi1.5^-1, pi1.4*pi1.5*pi1.1^-1*pi1.4^-1, pi1.4*pi1.5^-1*pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-2*pi1.4^-1], 
[pi1.1, pi1.5*pi1.4^-1, pi1.6*pi1.2^-1, pi1.2^-2, pi1.3^-1*pi1.4^-1, pi1.2*pi1.5*pi1.3^-1, pi1.2*pi1.3^-1*pi1.5, pi1.3*pi1.1*pi1.5, pi1.3*pi1.2*pi1.4^-1, pi1.3*pi1.5*pi1.3^-2], 
[pi1.1, pi1.5*pi1.3^-1, pi1.4^-1*pi1.6^-1, pi1.2*pi1.1*pi1.2, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.4*pi1.3, pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.3^-1*pi1.6, pi1.2*pi1.4^-1*pi1.3^-1, pi1.2*pi1.5^-1*pi1.2], 
[pi1.1, pi1.5*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.6^-1, pi1.2*pi1.1*pi1.2, pi1.2^3, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.3^-1*pi1.6, pi1.2*pi1.4^-1*pi1.3^-1, pi1.3*pi1.1*pi1.6], 
[pi1.1, pi1.5*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.6^-1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.4^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.6*pi1.2, pi1.2*pi1.3^-2, pi1.3*pi1.2*pi1.4*pi1.2^-1], 
[pi1.1, pi1.5*pi1.3^-1, pi1.6, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.3, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.5*pi1.2^-2, pi1.2*pi1.4^-1*pi1.3^-1, pi1.2*pi1.5^-1*pi1.6^-1*pi1.2^-1, pi1.4^2*pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.1*pi1.3^-1*pi1.4^-1], 
[pi1.1, pi1.5*pi1.2^-1, pi1.6^-1*pi1.3^-1, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.6^-1, pi1.2*pi1.3^2, pi1.2*pi1.4^2, pi1.2*pi1.5*pi1.4, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.3^-1*pi1.4^-1, pi1.2*pi1.4^-1*pi1.2], 
[pi1.1, pi1.5*pi1.2^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3^-1, pi1.2*pi1.1*pi1.3, pi1.2^2*pi1.6^-1, pi1.2*pi1.3^2, pi1.2*pi1.5*pi1.4^-1*pi1.2^-1, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.3^-1*pi1.4^-1, pi1.2*pi1.4^-1*pi1.2], 
[pi1.1, pi1.5*pi1.2^-1, pi1.2^-2, pi1.3^-1*pi1.6^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3^-1, pi1.2*pi1.5*pi1.4^-1, pi1.2*pi1.3^-1*pi1.4^-1*pi1.2^-1, (pi1.2*pi1.4^-1*pi1.2^-1)^2, pi1.3*pi1.1*pi1.3^-1*pi1.2^-1], 
[pi1.1, pi1.5*pi1.2^-1, pi1.2^-2, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2*pi1.3*pi1.4^-1, pi1.2*pi1.1^-1*pi1.6], 
[pi1.1, pi1.5*pi1.2^-1, pi1.6, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.3, pi1.2*pi1.1*pi1.3, pi1.4^2*pi1.2^-1*pi1.4^-1, pi1.4*pi1.1^-1*pi1.2, pi1.4*pi1.2^-1*pi1.3^-1*pi1.4^-1, pi1.4*pi1.5^-1*pi1.2, pi1.2*pi1.6*pi1.5*pi1.2^-1*pi1.4^-1], 
[pi1.1, pi1.5*pi1.2^-1, pi1.6, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.3, pi1.2*pi1.1*pi1.3, pi1.4*pi1.3*pi1.2, pi1.4^2*pi1.6^-1*pi1.2^-1, pi1.4*pi1.5^-1*pi1.6^-1*pi1.2^-1, pi1.4*pi1.6^-1*pi1.1*pi1.4^-1, pi1.2^-1*pi1.1^2*pi1.4^-1], 
[pi1.1, pi1.5*pi1.2^-1, pi1.6, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.2*pi1.1*pi1.4^-1, pi1.3*pi1.2^-1*pi1.4^-1*pi1.3^-1, pi1.4^-1*pi1.6*pi1.1^-1*pi1.4, pi1.4^-1*pi1.2^-1*pi1.1*pi1.2^-1, pi1.4^-1*pi1.3^-1*pi1.5, pi1.5^-1*pi1.4^-2*pi1.3^-1], 
[pi1.1, pi1.5*pi1.2^-1, pi1.6, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.2*pi1.1*pi1.4^-1, pi1.3*pi1.2^-1*pi1.4^-1*pi1.3^-1, pi1.4^-1*pi1.1^2*pi1.2^-1, pi1.4^-1*pi1.6*pi1.4^-1*pi1.3^-1, pi1.4^-2*pi1.2*pi1.4, pi1.5^-1*pi1.3*pi1.1*pi1.2^-1], 
[pi1.1, pi1.5, pi1.2^-1*pi1.6^-1, pi1.4^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2*pi1.5^-1*pi1.3^-1, pi1.3*pi1.4*pi1.1^-1*pi1.3^-1, pi1.3*pi1.4^-1*pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-2*pi1.3^-1], 
[pi1.1, pi1.5, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.6^-1*pi1.4, pi1.2*pi1.1*pi1.4^-1, pi1.2*pi1.4*pi1.2^-2, pi1.2*pi1.5*pi1.6^-1, pi1.2*pi1.6*pi1.3^-1*pi1.2^-1, pi1.2*pi1.4^-1*pi1.1*pi1.2^-1, pi1.2*pi1.5^-1*pi1.3^-1*pi1.2^-1, pi1.2*pi1.6^-1*pi1.3^-1*pi1.2^-1, pi1.4*pi1.5*pi1.3^-1*pi1.2^-1, pi1.6*pi1.1*pi1.2^-2], 
[pi1.1, pi1.5, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.6^-1*pi1.4, pi1.2*pi1.1*pi1.4^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.2^-2, pi1.2*pi1.5*pi1.6^-1, pi1.2*pi1.6*pi1.2^-2, pi1.2*pi1.4^-1*pi1.2^-2, pi1.2*pi1.5^-1*pi1.1*pi1.2^-1, pi1.6*pi1.2*pi1.6*pi1.2^-1], 
[pi1.1, pi1.5, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.4^-2, pi1.6^-2, pi1.2*pi1.1*pi1.2^-1, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.3^-1*pi1.2^-2], 
[pi1.1, pi1.5, pi1.6*pi1.4^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.2, pi1.2*pi1.1*pi1.4^-1, pi1.2^2*pi1.3^-1, pi1.3*pi1.6*pi1.3^-2, pi1.3*pi1.1^-1*pi1.6, pi1.3*pi1.4^-1*pi1.6, pi1.2*pi1.1^-1*pi1.4*pi1.3^-2], 
[pi1.1, pi1.5, pi1.6*pi1.4^-1, pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.2, pi1.2*pi1.1*pi1.4^-1, pi1.2^2*pi1.3^-1, pi1.3*pi1.2*pi1.6, pi1.3^2*pi1.1*pi1.2^-1, pi1.3*pi1.4^-1*pi1.1*pi1.2^-1, pi1.3*pi1.5^-1*pi1.1*pi1.3^-1, pi1.6^-1*pi1.1^2*pi1.3^-1], 
[pi1.1, pi1.5, pi1.6*pi1.4^-1, pi1.2^-1*pi1.3^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3, pi1.2*pi1.5*pi1.4^-1, pi1.2*pi1.5^-1*pi1.3^-1*pi1.2^-1, pi1.3^-1*pi1.5*pi1.1^-1*pi1.3, pi1.3^-1*pi1.2^-1*pi1.4, pi1.3^-2*pi1.4^-1*pi1.2^-1, pi1.4^-1*pi1.3^-2*pi1.2^-1], 
[pi1.1, pi1.5, pi1.6*pi1.4^-1, pi1.2^-1*pi1.3^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3, pi1.2*pi1.5*pi1.4^-1, pi1.2*pi1.5^-1*pi1.3^-1*pi1.2^-1, pi1.3^-1*pi1.1*pi1.4^-1*pi1.2^-1, pi1.3^-1*pi1.5*pi1.3^-1*pi1.2^-1, pi1.3^-1*pi1.4^-1*pi1.3^-1*pi1.2^-1, pi1.4^-1*pi1.2*pi1.4^-1*pi1.2^-1], 
[pi1.1, pi1.5, pi1.6*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.6^-1*pi1.4^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.4*pi1.3^-1*pi1.2^-1, pi1.2*pi1.6*pi1.2, pi1.2*pi1.1^-1*pi1.3^-1*pi1.2^-1, pi1.2^-2*pi1.3^-1*pi1.2^-1], 
[pi1.1, pi1.5, pi1.6*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.2, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.4^-1, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5*pi1.3^-1, pi1.2*pi1.5^-1*pi1.3^-1*pi1.2^-1, pi1.2*pi1.3*pi1.1*pi1.6^-1*pi1.3^-1, pi1.2*pi1.3*pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.3^2*pi1.6^-1*pi1.3^-1, pi1.2*pi1.3*pi1.4*pi1.2*pi1.4^-1], 
[pi1.1, pi1.5, pi1.6*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.2*pi1.3*pi1.2^-2, pi1.2*pi1.4*pi1.2, pi1.2*pi1.6*pi1.1^-1*pi1.2^-1, pi1.2*pi1.1^-1*pi1.2^-2, pi1.2*pi1.4^-1*pi1.2, pi1.2^-1*pi1.5*pi1.2^-2], 
[pi1.1, pi1.5, pi1.6*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.6^-1*pi1.4, pi1.2^2*pi1.3^-1, pi1.3*pi1.6*pi1.2^-1*pi1.3^-1, pi1.4^2*pi1.1^-1*pi1.2^-1, pi1.4*pi1.1^-1*pi1.2, pi1.4*pi1.2^-1*pi1.3^-1*pi1.4^-1, pi1.2*pi1.1*pi1.2*pi1.3^-1*pi1.4^-1], 
[pi1.1, pi1.5, pi1.6*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.6^-1*pi1.4, pi1.2^2*pi1.3^-1, pi1.3*pi1.6*pi1.2^-1*pi1.3^-1, pi1.4*pi1.3*pi1.2, pi1.4^2*pi1.2^-1*pi1.3^-1, pi1.4*pi1.5^-1*pi1.2^-1*pi1.3^-1, pi1.2^-1*pi1.1^2*pi1.4^-1], 
[pi1.1, pi1.4*pi1.3^-1, pi1.6*pi1.5^-1, pi1.2^-1*pi1.3^-1, pi1.5^-2, pi1.2*pi1.1*pi1.4, pi1.2*pi1.3*pi1.4, pi1.2*pi1.4*pi1.2^-2, pi1.2*pi1.5*pi1.2^-1, pi1.2*pi1.1^-1*pi1.4, pi1.2*pi1.3^-1*pi1.4], 
[pi1.1, pi1.4*pi1.3^-1, pi1.6*pi1.2^-1, pi1.3^-2, pi1.5^-1*pi1.2^-1, pi1.2*pi1.3*pi1.2, (pi1.2*pi1.1^-1*pi1.2^-1)^2, pi1.2*pi1.4^-1*pi1.5^-1, pi1.2*pi1.5^-1*pi1.2^-2, pi1.5*pi1.2*pi1.3*pi1.2^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.3^-1*pi1.5^-1, pi1.2*pi1.1*pi1.5, pi1.2^2*pi1.6, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5^2, pi1.2*pi1.6^2, pi1.2*pi1.5^-1*pi1.6^-1, pi1.2*pi1.6^-1*pi1.4], 
[pi1.1, pi1.4*pi1.2^-1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.5^-1, pi1.2*pi1.1*pi1.5, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.3^-1, pi1.2*pi1.5^2, pi1.2*pi1.6*pi1.2^-2, pi1.2*pi1.5^-1*pi1.6^-1, pi1.2*pi1.6^-1*pi1.4], 
[pi1.1, pi1.4*pi1.2^-1, pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.5^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.3^-1, pi1.2^2*pi1.6^-1, (pi1.2*pi1.3^-1*pi1.2^-1)^2, pi1.2*pi1.5^-1*pi1.6^-1*pi1.2^-1, pi1.3^2*pi1.5^-1*pi1.2^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2^-1, pi1.2*pi1.1*pi1.5^-1, pi1.2^2*pi1.3^-1, pi1.3*pi1.2*pi1.1^-1*pi1.3^-1, pi1.3*pi1.4*pi1.3^-2, pi1.3*pi1.1^-1*pi1.3^-2, pi1.3*pi1.5^-1*pi1.3, pi1.3^-1*pi1.6*pi1.3^-2], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2, pi1.2*pi1.1*pi1.2, pi1.2*pi1.3*pi1.2^-2, pi1.5^3*pi1.2^-1, pi1.5*pi1.1^-1*pi1.3, pi1.5*pi1.2^-1*pi1.3, pi1.2^3*pi1.5*pi1.2^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6, pi1.4^-1*pi1.3^-1, pi1.5^-1*pi1.2, pi1.2*pi1.1*pi1.2, pi1.2*pi1.3*pi1.2^-2, pi1.5*pi1.4*pi1.3, pi1.5^2*pi1.2^-2, pi1.5*pi1.2^-1*pi1.1*pi1.5^-1, pi1.3^-1*pi1.1^2*pi1.5^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6, pi1.2^-1*pi1.5^-1, pi1.4^-1*pi1.5^-1, pi1.2^2*pi1.5^-1, pi1.2*pi1.5*pi1.2^-1, pi1.3*pi1.2*pi1.3, pi1.3*pi1.5*pi1.4^-1*pi1.3^-1, pi1.3^-2*pi1.4^-1*pi1.3^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.6, pi1.2^-1*pi1.3^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.3, pi1.2*pi1.1*pi1.3^-1, pi1.3*pi1.2^-1*pi1.1*pi1.2^-1, pi1.2^2*pi1.1^2*pi1.2^-1, pi1.2^3*pi1.3^-1*pi1.2^-1, pi1.2^2*pi1.3*pi1.1*pi1.2^-1, pi1.2^2*pi1.1^-1*pi1.6*pi1.3^-1], 
[pi1.1, pi1.4*pi1.2^-1, pi1.5, pi1.4^-1*pi1.2, pi1.6^-1*pi1.2^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.2, pi1.2*pi1.5*pi1.2, pi1.3^2*pi1.2^-1*pi1.3^-1, pi1.3*pi1.4*pi1.3, pi1.3*pi1.5^-1*pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.1*pi1.2^-1*pi1.3^-1], 
[pi1.1, pi1.4, pi1.3^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.3*pi1.1^-1*pi1.2^-1, pi1.2*pi1.4*pi1.6^-1, pi1.2*pi1.5*pi1.2, pi1.2*pi1.3^-1*pi1.6^-1*pi1.2^-1, pi1.2^-2*pi1.6^-1*pi1.2^-1], 
[pi1.1, pi1.4, pi1.2^-1*pi1.6^-1, pi1.3^-2, pi1.5^-2, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.3*pi1.6^-1, pi1.2*pi1.4*pi1.2^-1, pi1.2*pi1.6^-1*pi1.2^-2], 
[pi1.1, pi1.4, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3, pi1.3*pi1.4*pi1.3^-2, pi1.5*pi1.4^2*pi1.2^-1, pi1.5^2*pi1.1^-1*pi1.5^-1, pi1.5*pi1.6*pi1.4*pi1.2^-1, pi1.6*pi1.2*pi1.3^-2], 
[pi1.1, pi1.4, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.3, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3, pi1.3*pi1.4*pi1.3^-2, pi1.5*pi1.1*pi1.3^-2, pi1.5^2*pi1.3^-2, pi1.5*pi1.2^-1*pi1.6^-1, pi1.6*pi1.5*pi1.4*pi1.2^-1], 
[pi1.1, pi1.4, pi1.6*pi1.3^-1, pi1.5^-1*pi1.3^-1, pi1.6^-1*pi1.3, pi1.2*pi1.3*pi1.2, pi1.2*pi1.5*pi1.3^-1, pi1.2*pi1.6*pi1.2^-2, pi1.2*pi1.4^-1*pi1.2^-2, pi1.2*pi1.5^-1*pi1.4^-1*pi1.2^-1, pi1.2^-1*pi1.1*pi1.2^-2], 
[pi1.1, pi1.4, pi1.5*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.6*pi1.4^-1*pi1.2^-1*pi1.6^-1, pi1.2^-1*pi1.4*pi1.1^-1*pi1.2, pi1.2^-2*pi1.4^-1*pi1.2^-1, pi1.2^-1*pi1.5^-1*pi1.4^-1*pi1.2^-1, pi1.3^-1*pi1.2^-2*pi1.6^-1], 
[pi1.1, pi1.4, pi1.5*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.6*pi1.4^-1*pi1.2^-1*pi1.6^-1, pi1.2^-1*pi1.1*pi1.4^-1*pi1.2^-1, pi1.2^-1*pi1.4*pi1.2^-1*pi1.6^-1, pi1.2^-1*pi1.3^-1*pi1.2^-1*pi1.6^-1, pi1.3^-1*pi1.6*pi1.4^-1*pi1.2^-1], 
[pi1.1, pi1.4, pi1.5*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.6*pi1.4^-1*pi1.2^-1*pi1.6^-1, pi1.2^-1*pi1.1*pi1.3, pi1.2^-1*pi1.4*pi1.3, pi1.2^-3*pi1.6^-1, pi1.2*pi1.4*pi1.2*pi1.3*pi1.2], 
[pi1.1, pi1.4, pi1.5*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.5, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.2^-2, pi1.2*pi1.4^-1*pi1.3^-1*pi1.2^-1, (pi1.2*pi1.5^-1*pi1.2^-1)^2, pi1.3^-1*pi1.1*pi1.5^-1*pi1.2^-1, pi1.5^-1*pi1.1*pi1.3^-1*pi1.2^-1], 
[pi1.1, pi1.4, pi1.5*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.5, pi1.2*pi1.5*pi1.2^-2, pi1.2*pi1.1^-1*pi1.5, pi1.2*pi1.3^-1*pi1.5, pi1.2^2*pi1.5*pi1.6^-1*pi1.2^-1], 
[pi1.1, pi1.4, pi1.5*pi1.3^-1, pi1.2^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.5, pi1.2*pi1.3*pi1.2^-2, pi1.2*pi1.6*pi1.5, pi1.2*pi1.3^-1*pi1.2^-2, pi1.2*pi1.4^-1*pi1.1*pi1.2^-1, pi1.5^-1*pi1.1^2*pi1.2^-1], 
[pi1.1, pi1.4, pi1.5*pi1.2^-1, pi1.2^-1*pi1.6^-1, pi1.5^-1*pi1.3, pi1.2*pi1.1*pi1.3, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1, pi1.3^3*pi1.2^-1, pi1.3*pi1.1^-1*pi1.6, pi1.3*pi1.4^-1*pi1.6, pi1.2*pi1.5*pi1.4*pi1.3*pi1.2^-1], 
[pi1.1, pi1.4, pi1.5*pi1.2^-1, pi1.2^-1*pi1.6^-1, pi1.5^-1*pi1.3, pi1.2*pi1.1*pi1.3, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1, pi1.3*pi1.2*pi1.6, pi1.3^2*pi1.5^-1*pi1.2^-1, pi1.3*pi1.4^-1*pi1.5^-1*pi1.2^-1, pi1.6^-1*pi1.1^2*pi1.3^-1], 
[pi1.1, pi1.4, pi1.5*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.6^-1, pi1.3*pi1.6^-1*pi1.5^-1*pi1.2^-1, pi1.2*pi1.5*pi1.1*pi1.6^-1*pi1.2^-1, pi1.2*pi1.5^2*pi1.6^-1*pi1.2^-1, pi1.2*pi1.5*pi1.2^-1*pi1.3^-2], 
[pi1.1, pi1.4, pi1.5*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.2*pi1.1*pi1.6^-1, pi1.3^2*pi1.6^-1*pi1.2^-1, pi1.2*pi1.5*pi1.1^2*pi1.2^-1, pi1.2*pi1.5*pi1.2*pi1.6*pi1.3^-1, pi1.2*pi1.5*pi1.4*pi1.5^-1*pi1.2^-1], 
[pi1.1, pi1.4, pi1.5*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.5^-1*pi1.3^-1, pi1.2*pi1.3*pi1.2^-1, pi1.2*pi1.5*pi1.3^-1, pi1.6*pi1.3*pi1.2^-1*pi1.6^-1, pi1.6*pi1.5*pi1.6, pi1.6^-1*pi1.2^-2*pi1.6^-1], 
[pi1.1, pi1.4, pi1.5*pi1.2^-1, pi1.2^-1*pi1.3^-1, pi1.3^-1*pi1.2^-1, pi1.2*pi1.1*pi1.3^-1, pi1.2*pi1.5*pi1.6^-1, pi1.6*pi1.5*pi1.1^-1*pi1.6^-1, pi1.6^2*pi1.2^-1*pi1.6^-1, pi1.6*pi1.1^-1*pi1.2^-1*pi1.6^-1, pi1.6*pi1.3^-1*pi1.6, pi1.6^-1*pi1.4*pi1.2^-1*pi1.6^-1], 
[pi1.1, pi1.3*pi1.2^-1, pi1.6*pi1.5^-1, pi1.2^-2, pi1.4^-1*pi1.5^-1, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.4^-1*pi1.6, pi1.4*pi1.1*pi1.6, pi1.4*pi1.2*pi1.4^-1, pi1.4*pi1.6*pi1.4^-2], 
[pi1.1, pi1.3*pi1.2^-1, pi1.5*pi1.4^-1, pi1.2^-2, pi1.4^-2, pi1.2*pi1.4*pi1.3, (pi1.2*pi1.1^-1*pi1.2^-1)^2, pi1.2*pi1.5^-1*pi1.6^-1, pi1.2*pi1.6^-1*pi1.3^-1*pi1.2^-1, pi1.6*pi1.3*pi1.4*pi1.2^-1], 
[pi1.1, pi1.3, pi1.4^-1*pi1.2, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2*pi1.3*pi1.2^-2, pi1.4*pi1.3*pi1.4*pi1.2^-1, pi1.4^2*pi1.1^-1*pi1.4^-1, pi1.4*pi1.5*pi1.4*pi1.2^-1, pi1.5*pi1.2*pi1.1^-1*pi1.4^-1], 
[pi1.1, pi1.3, pi1.4^-1*pi1.2, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.6^-1, pi1.2*pi1.3*pi1.2^-2, pi1.4*pi1.1*pi1.2^-2, pi1.4^2*pi1.2^-2, pi1.4*pi1.2^-1*pi1.3^-1*pi1.4^-1, pi1.5*pi1.4^2*pi1.2^-1], 
[pi1.1, pi1.3, pi1.2^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.2*pi1.4*pi1.2^-2, pi1.2*pi1.5*pi1.6^-1, pi1.2*pi1.6*pi1.4^-1, pi1.2*pi1.4^-1*pi1.1*pi1.2^-1, pi1.6*pi1.2^-1*pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.5^-2*pi1.6^-1], 
[pi1.1, pi1.3, pi1.2^-2, pi1.4^-2, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.5^-1, pi1.2*pi1.5*pi1.4^-1*pi1.2^-1, pi1.2*pi1.6*pi1.4^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.5^-1, pi1.4*pi1.1^-2*pi1.2^-1], 
[pi1.1, pi1.3, pi1.6*pi1.4^-1, pi1.4^-1*pi1.2, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.5, pi1.2*pi1.6*pi1.5^-1*pi1.2^-1, pi1.2*pi1.3^-1*pi1.2^-2, pi1.2*pi1.4^-1*pi1.3^-1*pi1.2^-1, (pi1.2*pi1.5^-1*pi1.2^-1)^2, pi1.5^-1*pi1.1*pi1.3^-1*pi1.2^-1], 
[pi1.1, pi1.3, pi1.6*pi1.4^-1, pi1.4^-1*pi1.2, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.5, pi1.2*pi1.5*pi1.2^-2, pi1.2*pi1.1^-1*pi1.5, pi1.2*pi1.3^-1*pi1.5, pi1.2*pi1.5^-1*pi1.6^-1*pi1.2^-1, pi1.2^2*pi1.5*pi1.6^-1*pi1.2^-1], 
[pi1.1, pi1.3, pi1.6*pi1.4^-1, pi1.4^-1*pi1.2, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.5, pi1.2*pi1.3*pi1.2^-2, pi1.2*pi1.6*pi1.5, pi1.2*pi1.3^-1*pi1.2^-2, pi1.2*pi1.4^-1*pi1.1*pi1.2^-1, pi1.4^2*pi1.2^-2, pi1.5^-1*pi1.1^2*pi1.2^-1], 
[pi1.1, pi1.3, pi1.6*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.2, pi1.4*pi1.5*pi1.2^-2, pi1.2^2*pi1.1*pi1.4^-2, pi1.2^3*pi1.5*pi1.2^-1, pi1.2^2*pi1.5*pi1.3^-1*pi1.2^-1, pi1.2^2*pi1.6*pi1.4^-2], 
[pi1.1, pi1.3, pi1.6*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.2, pi1.4^2*pi1.5*pi1.2^-1, pi1.2^2*pi1.1*pi1.2^-2, pi1.2^3*pi1.3^-1*pi1.2^-1, pi1.2^2*pi1.3^-2*pi1.2^-1], 
[pi1.1, pi1.3, pi1.6*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.2, pi1.4^2*pi1.3^-1*pi1.2^-1, pi1.2^2*pi1.1*pi1.2^-2, pi1.2^3*pi1.5*pi1.2^-1, pi1.2^2*pi1.3^2*pi1.5^-1, pi1.2^2*pi1.5^2*pi1.2^-1], 
[pi1.1, pi1.3, pi1.6*pi1.4^-1, pi1.4^-1*pi1.2^-1, pi1.6^-1*pi1.2^-1, pi1.2*pi1.1*pi1.2, pi1.2^2*pi1.5, pi1.5*pi1.4*pi1.5, pi1.5*pi1.6*pi1.2^-1*pi1.5^-1, pi1.5^-2*pi1.2^-1*pi1.5^-1], 
[pi1.1, pi1.3, pi1.6*pi1.4^-1, pi1.2^-1*pi1.4^-1, pi1.6^-1*pi1.2^-1, pi1.2^2*pi1.4^-1, pi1.2*pi1.3*pi1.5, pi1.5*pi1.4*pi1.1^-1*pi1.5^-1, pi1.5*pi1.6*pi1.5^-2, pi1.5*pi1.1^-1*pi1.5^-2, pi1.5*pi1.2^-1*pi1.5, pi1.5^-1*pi1.3*pi1.5^-2], 
[pi1.1, pi1.3, pi1.5*pi1.2^-1, pi1.4^-1*pi1.2^-1, pi1.5^-1*pi1.2, pi1.2^3, pi1.2*pi1.3*pi1.2, pi1.4^2*pi1.2^-1*pi1.4^-1, pi1.6^2*pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.1*pi1.5^-1*pi1.6^-1], 
[pi1.1, pi1.3, pi1.4*pi1.2^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.2, pi1.6^2*pi1.4^-1*pi1.6^-1, pi1.6*pi1.1^-1*pi1.4, pi1.6*pi1.2^-1*pi1.4, pi1.2*pi1.3*pi1.2*pi1.4^-1*pi1.6^-1], 
[pi1.1, pi1.3, pi1.4*pi1.2^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.2, pi1.6*pi1.5*pi1.4^-1*pi1.6^-1, pi1.6*pi1.2^-1*pi1.6^-2, pi1.6*pi1.3^-2*pi1.2^-1, (pi1.6*pi1.4^-1*pi1.6^-1)^2, pi1.2^-1*pi1.1*pi1.4^-1*pi1.6^-1, pi1.4^-1*pi1.1*pi1.3^-1*pi1.2^-1], 
[pi1.1, pi1.3, pi1.4*pi1.2^-1, pi1.5^-1*pi1.2, pi1.6^-1*pi1.5^-1, pi1.2*pi1.1*pi1.2, pi1.6*pi1.5*pi1.4, pi1.6^2*pi1.3^-1*pi1.2^-1, pi1.6*pi1.2^-1*pi1.3^-1*pi1.2^-1, pi1.6*pi1.3^-1*pi1.1*pi1.6^-1, pi1.4^-1*pi1.1^2*pi1.6^-1], 
[pi1.1, pi1.3, pi1.4*pi1.2^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.2*pi1.1*pi1.6^-1, pi1.5*pi1.3^-1*pi1.6^-1*pi1.5^-1, pi1.2^-1*pi1.5*pi1.6, pi1.2^-1*pi1.1^-1*pi1.6^-1*pi1.5^-1, pi1.2^-2*pi1.6^-1*pi1.5^-1, pi1.6^-1*pi1.3*pi1.4^-1*pi1.2], 
[pi1.1, pi1.3, pi1.4*pi1.2^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.2*pi1.1*pi1.6^-1, pi1.5*pi1.3^-1*pi1.6^-1*pi1.5^-1, pi1.2^-1*pi1.4*pi1.6^-1*pi1.5^-1, pi1.2^-1*pi1.5*pi1.1*pi1.2^-1, pi1.2^-2*pi1.1*pi1.2, pi1.6^-1*pi1.3*pi1.6^-1*pi1.5^-1], 
[pi1.1, pi1.3, pi1.4*pi1.2^-1, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.2*pi1.1*pi1.6^-1, pi1.5*pi1.3^-1*pi1.6^-1*pi1.5^-1, pi1.2^-1*pi1.4*pi1.6, pi1.2^-2*pi1.1*pi1.2^-1, pi1.2^-1*pi1.3^-1*pi1.6, pi1.2*pi1.1^-1*pi1.4*pi1.6^-1*pi1.5^-1], 
[pi1.1, pi1.2, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.3^2*pi1.1^-1*pi1.3^-1, pi1.3*pi1.4*pi1.2^-1*pi1.3^-1, pi1.3*pi1.6*pi1.3, pi1.3*pi1.4^-1*pi1.2^-1*pi1.3^-1, pi1.3*pi1.6^-1*pi1.1*pi1.3^-1, pi1.4*pi1.5*pi1.1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.3^2*pi1.1^-1*pi1.3^-1, pi1.3*pi1.4*pi1.1^-1*pi1.3^-1, pi1.3*pi1.6*pi1.3, (pi1.3*pi1.1^-1*pi1.3^-1)^2, pi1.3*pi1.5^-1*pi1.4^-1, pi1.3*pi1.6^-1*pi1.2^-1*pi1.3^-1, pi1.4*pi1.3*pi1.4*pi1.3^-1], 
[pi1.1, pi1.2, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.3, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.2*pi1.4^-1, pi1.3*pi1.6*pi1.3, pi1.3*pi1.4^-1*pi1.3^-2, pi1.3*pi1.5^-1*pi1.4^-1*pi1.3^-1, pi1.3^2*pi1.1^2*pi1.3^-1], 
[pi1.1, pi1.2, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.3^-1, pi1.6^-1*pi1.3^-1, pi1.3*pi1.1*pi1.5^-1, pi1.3*pi1.2*pi1.6^-1, pi1.5*pi1.6*pi1.1^-1*pi1.5^-1, pi1.5*pi1.2^-1*pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-2*pi1.5^-1], 
[pi1.1, pi1.2, pi1.3^-2, pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.4^-1, pi1.6^-2, pi1.3*pi1.1*pi1.5^-1, pi1.3*pi1.2*pi1.4^-1, pi1.3*pi1.5^-1*pi1.6^-1*pi1.3^-1, pi1.4*pi1.5^-1*pi1.1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.6*pi1.4^-1, pi1.3^-1*pi1.4^-1, pi1.6^-1*pi1.4, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.6*pi1.3^-2, pi1.3*pi1.5^-1*pi1.4^-1, pi1.3*pi1.6^-1*pi1.2^-1*pi1.3^-1, pi1.5^2*pi1.4^-1*pi1.5^-1, pi1.5^-1*pi1.1*pi1.4^-1*pi1.5^-1], 
[pi1.1, pi1.2, pi1.6*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.4, pi1.3*pi1.1*pi1.4, pi1.5^2*pi1.3^-1*pi1.5^-1, pi1.5*pi1.1^-1*pi1.3, pi1.5*pi1.2^-1*pi1.3, pi1.3*pi1.2^2*pi1.3^-1*pi1.5^-1], 
[pi1.1, pi1.2, pi1.6*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.4, pi1.3*pi1.1*pi1.4, pi1.5*pi1.4*pi1.3^-1*pi1.5^-1, pi1.5*pi1.2^-2*pi1.3^-1, (pi1.5*pi1.3^-1*pi1.5^-1)^2, pi1.5*pi1.6^-1*pi1.5^-2, pi1.3^-1*pi1.1*pi1.2^-1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.6*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.4, pi1.3*pi1.1*pi1.4, pi1.5*pi1.4*pi1.3, pi1.5^2*pi1.2^-1*pi1.3^-1, pi1.5*pi1.2^-1*pi1.1*pi1.5^-1, pi1.3^-1*pi1.1^2*pi1.5^-1], 
[pi1.1, pi1.2, pi1.6*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.3*pi1.1*pi1.5^-1, pi1.4*pi1.2^-1*pi1.5^-1*pi1.4^-1, pi1.5^-1*pi1.2*pi1.1^-1*pi1.5, pi1.5^-1*pi1.3^-1*pi1.1*pi1.3^-1, pi1.5^-1*pi1.4^-1*pi1.6, pi1.6^-1*pi1.2^-1*pi1.1^-1*pi1.5], 
[pi1.1, pi1.2, pi1.6*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.3*pi1.1*pi1.5^-1, pi1.4*pi1.2^-1*pi1.5^-1*pi1.4^-1, pi1.5^-1*pi1.1^2*pi1.3^-1, pi1.5^-1*pi1.2*pi1.5^-1*pi1.4^-1, pi1.5^-2*pi1.3*pi1.5, pi1.6^-1*pi1.4*pi1.1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.6*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.4^-1*pi1.5^-1, pi1.3*pi1.1*pi1.5^-1, pi1.4*pi1.2^-1*pi1.5^-1*pi1.4^-1, pi1.5^-1*pi1.1*pi1.6, pi1.5^-1*pi1.2*pi1.6, pi1.5^-3*pi1.4^-1, pi1.3*pi1.1^-1*pi1.3*pi1.5^-1*pi1.4^-1], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.3^-1, pi1.3*pi1.1*pi1.6^-1, pi1.3^2*pi1.4^-1, pi1.4*pi1.3*pi1.1^-1*pi1.4^-1, pi1.4*pi1.5*pi1.4^-2, pi1.4*pi1.1^-1*pi1.4^-2, pi1.4^-1*pi1.2*pi1.4^-2], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3, pi1.3*pi1.1*pi1.3, pi1.3*pi1.4*pi1.3^-2, pi1.6^3*pi1.3^-1, pi1.6*pi1.1^-1*pi1.4, pi1.6*pi1.2^-1*pi1.4, pi1.3^2*pi1.2*pi1.6*pi1.3^-1], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3, pi1.3*pi1.1*pi1.3, pi1.3*pi1.4*pi1.3^-2, pi1.6*pi1.5*pi1.6*pi1.3^-1, pi1.6*pi1.2^-1*pi1.6^-2, pi1.6*pi1.3^-3, pi1.4^-1*pi1.1*pi1.3^-2], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.5^-1*pi1.4^-1, pi1.6^-1*pi1.3, pi1.3*pi1.1*pi1.3, pi1.3*pi1.4*pi1.3^-2, pi1.6*pi1.5*pi1.4, pi1.6^2*pi1.3^-2, pi1.6*pi1.2^-1*pi1.3^-2, pi1.4^-1*pi1.1^2*pi1.6^-1], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.3^-1*pi1.6^-1, pi1.5^-1*pi1.6^-1, pi1.3*pi1.2*pi1.6^-1, pi1.3^2*pi1.6^-1, pi1.4*pi1.3*pi1.4, pi1.4*pi1.6*pi1.5^-1*pi1.4^-1, pi1.4^-2*pi1.5^-1*pi1.4^-1], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.4, pi1.3*pi1.1*pi1.4^-1, pi1.4*pi1.3^-1*pi1.1*pi1.3^-1, pi1.3^2*pi1.1^2*pi1.3^-1, pi1.3^2*pi1.2*pi1.3^-2, pi1.3^2*pi1.1^-1*pi1.2*pi1.4^-1], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.4, pi1.3*pi1.1*pi1.4^-1, pi1.4*pi1.2^-1*pi1.4^-1*pi1.3^-1, pi1.3^2*pi1.1^2*pi1.3^-1, pi1.3^2*pi1.2*pi1.3^-2, pi1.3^3*pi1.1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.4, pi1.3*pi1.1*pi1.4^-1, pi1.4*pi1.2^-1*pi1.3^-2, pi1.3^2*pi1.1*pi1.4^-1*pi1.3^-1, pi1.3^3*pi1.4^-1*pi1.3^-1, pi1.3^2*pi1.4^-1*pi1.1*pi1.3^-1], 
[pi1.1, pi1.2, pi1.5*pi1.3^-1, pi1.3^-1*pi1.4^-1, pi1.5^-1*pi1.6^-1, pi1.6^-1*pi1.4, pi1.3*pi1.1*pi1.4^-1, pi1.3*pi1.4*pi1.3^-2, pi1.3^2*pi1.2*pi1.3*pi1.4^-1, pi1.3^3*pi1.2*pi1.4^-1, pi1.3^2*pi1.4*pi1.3*pi1.4^-1]
];


==> anc/buildcovers.gap <==
### Build covers of the Weber Seifert Dodecahedral space
### The manifolds are represented by subdivisions into dodecahedra

# This is additional material for article https://arxiv.org/abs/1702.08080

####
# This is a GAP script. To execute it: 
#  1) start GAP in the same directory as this file is stored in
#  2) type 'gap> Read("buildcovers.gap");'
####

# IN ORDER TO RUN, THIS FILE NEEDS AN INPUT FILE "IN.txt" CONTAINING 
# A LIST OF SUBGROUPS OF pi1.
#
# SEE LINE 26 - 56 BELOW ON INSTRUCTIONS ON HOW SUCH A LIST CAN BE 
# GENERATED. 
#
# Essentially, subgroups must be presented in a way compatible with the 
# presentation of the fundamental group of the Weber-Seifert space
# below. For this, generators have to be renamed into "pi1.x", for
# 1 <= x <= 6.
#
# In other words, GAP function "Subgroup" must accept pi1 (as defined below)
# and a list of generators of the subgroup as arguments.

###############################################################################
###############################################################################
# BEGIN - EXAMPLE GENERATION OF IN-FILE:
###############################################################################
###############################################################################

#sgrps:=LowIndexSubgroupsFpGroup(pi1,5);
#
#file:="IN_sample.txt";
#PrintTo(file,"sgrps:=[\n");
#for g in [1..Size(sgrps)] do
#  AppendTo(file,GeneratorsOfGroup(sgrps[g]));
#  if g < Size(sgrps) then
#    AppendTo(file,",\n");
#  else
#    AppendTo(file,"];\n");
#  fi;
#od;
#
#Exec("sed -i.bak 's/u/pi1.1/g' IN_sample.txt");
#Exec("sed -i.bak 's/v/pi1.2/g' IN_sample.txt");
#Exec("sed -i.bak 's/w/pi1.3/g' IN_sample.txt");
#Exec("sed -i.bak 's/x/pi1.4/g' IN_sample.txt");
#Exec("sed -i.bak 's/y/pi1.5/g' IN_sample.txt");
#Exec("sed -i.bak 's/z/pi1.6/g' IN_sample.txt");

###############################################################################
###############################################################################
# END - EXAMPLE GENERATION OF IN-FILE:
###############################################################################
###############################################################################

###############################################################################
###############################################################################
# BEGIN - fundamental group of the Weber Seifert Dodecahedral space
###############################################################################
###############################################################################

# generators to fundamental group are dual to the six 2-faces
# of the dodecahedron after pair wise identifications.
#
# See Figure 2 of https://arxiv.org/abs/1702.08080 for details.
#
G:=FreeGroup(["u","v","w","x","y","z"]);
gens:=GeneratorsOfGroup(G);

u:=gens[1];
v:=gens[2];
w:=gens[3];
x:=gens[4];
y:=gens[5];
z:=gens[6];

rels:=[
x*u*w*v^-1*y^-1,
y*u*x*w^-1*z^-1,
z*u*y*x^-1*v^-1,
v*u*z*y^-1*w^-1,
y^-1*v^-1*x^-1*z^-1*w^-1,
w*u*v*z^-1*x^-1];

pi1:=G/rels;
#Print(AbelianInvariants(pi1),"\n");

###############################################################################
###############################################################################
# END - fundamental group of the Weber Seifert Dodecahedral space
###############################################################################
###############################################################################


###############################################################################
###############################################################################
# BEGIN - MAGMA syntax for generating low index subgroups
#         Output needs to be formatted before usable as input to this script
###############################################################################
###############################################################################

#
# G<u,v,w,x,y,z> := FreeGroup(6);
# rels := [...]; # as above
# H := quo< G | rels >;
# lids:=LowIndexSubgroups(H,index);
# PrintFile(filename,lids);

###############################################################################
###############################################################################
# END - MAGMA syntax for generating low index subgroups
###############################################################################
###############################################################################


###############################################################################
###############################################################################
# BEGIN - Setup dodecahedron
###############################################################################
###############################################################################

# faces of the dodecahedron in standard notation
dodecahedron:=[
[0,1,2,3,4],
[0,1,5,6,18],
[0,4,5,9,17],
[3,4,8,9,16],
[2,3,7,8,15],
[1,2,6,7,19],
[5,12,13,17,18],
[9,11,12,16,17],
[8,10,11,15,16],
[7,10,14,15,19],
[6,13,14,18,19],
[10,11,12,13,14]];

# opposite pairs of pentagons 
# (numbers refer to list entries in list "dodecahedron" above)
outFacesIdces:=[12,2,3,4,5,6];
inFacesIdces:=[1,9,10,11,7,8];


# Gluings (p1[i] -->  p2[i])
# I.e., face [0,1,2,3,4] is glued to [14,10,11,12,13] in this particular order
p1:=[
[0,1,2,3,4],
[0,5,18,6,1],
[4,9,17,5,0],
[3,8,16,9,4],
[2,7,15,8,3],
[1,6,19,7,2],
[5,17,12,13,18],
[9,16,11,12,17],
[8,15,10,11,16],
[7,19,14,10,15],
[6,18,13,14,19],
[10,14,13,12,11]];
p2:=[
[14,10,11,12,13],
[11,10,15,8,16],
[10,14,19,7,15],
[14,13,18,6,19],
[13,12,17,5,18],
[12,11,16,9,17],
[8,15,7,2,3],
[7,19,6,1,2],
[6,18,5,0,1],
[5,17,9,4,0],
[9,16,8,3,4],
[1,0,4,3,2]];

# Pentagonal disks
# [x,y] denotes a point between vertices x and y of the dodecahedron.
# Each of these boundaries of pentagons run around a pentagon of the 
# dodecahedron. The pentagonal disk is slightly pushed into the interior 
# of the dodecahedron.
#
# Each of these pentagons can be thought of as a union of 5 mid-cubes of 
# the standard cubulation of the Weber-Seifert space, running parallel
# to a pentagonal face of the dodecahedron.
#
# See Figure 3 of https://arxiv.org/abs/1702.08080 on the right.
pentagons:=[
[[0,5],[1,6],[2,7],[3,8],[4,9]],
[[0,4],[5,17],[18,13],[6,19],[1,2]],
[[4,3],[9,16],[17,12],[5,18],[0,1]],
[[3,2],[8,15],[16,11],[9,17],[4,0]],
[[2,1],[7,19],[15,10],[8,16],[3,4]],
[[1,0],[6,18],[19,14],[7,15],[2,3]],
[[5,0],[17,9],[12,11],[13,14],[18,6]],
[[9,4],[16,8],[11,10],[12,13],[17,5]],
[[8,3],[15,7],[10,14],[11,12],[16,9]],
[[7,2],[19,6],[14,13],[10,11],[15,8]],
[[6,1],[18,5],[13,12],[14,10],[19,7]],
[[10,15],[14,19],[13,18],[12,17],[11,16]]
];


###############################################################################
###############################################################################
# END - Setup dodecahedron
###############################################################################
###############################################################################

###############################################################################
###############################################################################
# BEGIN - Helper functions / additional functions for further programming
###############################################################################
###############################################################################

# GAP likes to keep references to lists rather than new copies
# This is to make sure all links to an old object are broken whenever assigning
# lists or more complicated objects.
DeepCopy:=
function(obj)
  local tmprec,key,scnew,i,cobj;
  if(IsRecord(obj)) then
    tmprec:=rec();
    for key in RecNames(obj) do
      tmprec.(key):=DeepCopy(obj.(key));
    od;
    return tmprec;
  elif(not IsList(obj)) then
    return ShallowCopy(obj);
  elif(ForAll(obj,x->not IsList(x))) then
    return ShallowCopy(obj);
  else
    cobj:=[];
    
    for i in [1..Length(obj)] do
      if not IsBound(obj[i]) then
        continue;
      fi;
      
      cobj[i]:=DeepCopy(obj[i]);
    od;
    return cobj;
  fi;
end;

# computes the face lattice of a cover 
# (NOT NEEDED IN THE SCRIPT, IN ITS CURRENT FORM)
faceLattice:=function(gluings)
  local i,j,k,idx,edges,e,ee,v,vertices,
    vlist,elist,flist,plist,
    p1,p2,outFacesIdces,pairedDomain,pairedVertex,
    current,p,pos;

  p1:=[
  [0,1,2,3,4],
  [0,5,18,6,1],
  [4,9,17,5,0],
  [3,8,16,9,4],
  [2,7,15,8,3],
  [1,6,19,7,2],
  [5,17,12,13,18],
  [9,16,11,12,17],
  [8,15,10,11,16],
  [7,19,14,10,15],
  [6,18,13,14,19],
  [10,14,13,12,11]];

  p2:=[
  [14,10,11,12,13],
  [11,10,15,8,16],
  [10,14,19,7,15],
  [14,13,18,6,19],
  [13,12,17,5,18],
  [12,11,16,9,17],
  [8,15,7,2,3],
  [7,19,6,1,2],
  [6,18,5,0,1],
  [5,17,9,4,0],
  [9,16,8,3,4],
  [1,0,4,3,2]];
  outFacesIdces:=[12,2,3,4,5,6];

  plist:=List(gluings,x->x[1]);
  flist:=[];
  for i in [1..Size(gluings)] do
    for j in outFacesIdces do
      Add(flist,[[i,p1[j]],[gluings[i][j],p2[j]]]);
    od;
  od;



  vertices:=[];
  for i in [1..Size(gluings)] do
    for j in Union(p1) do
      Add(vertices,[i,j]);
    od;
  od;
  vlist:=[];
  while vertices <> [] do
    idx:=0;
    v := [vertices[Size(vertices)]];
    Remove(vertices,Size(vertices));
    while idx < Size(v) do
      idx:=idx+1;
      # find 3 images of vertex
      for i in [1..Size(p1)] do
        pos:=Position(p1[i],v[idx][2]);
        if pos = fail then
          continue;
        fi;
        pairedDomain:=gluings[v[idx][1]][i];
        pairedVertex:=p2[i][pos];

        if not [pairedDomain,pairedVertex] in v then
          Add(v,[pairedDomain,pairedVertex]);
          Remove(vertices,Position(vertices,[pairedDomain,pairedVertex]));
        fi;
      od;
    od;
    Sort(v);
    Add(vlist,v);
  od;


  ee:=[];
  for j in [1..Size(p1)] do
    for k in [1..Size(p1[j])-1] do
      e := [p1[j][k],p1[j][k+1]];
      Sort(e);
      AddSet(ee,e);
    od;
    e:=[p1[j][1],p1[j][Size(p1[j])]];
    Sort(e);
    AddSet(ee,e);
  od;
  edges:=[];
  for i in [1..Size(gluings)] do
    Append(edges,List(ee,x->[i,x]));
  od;
  elist:=[];
  while edges <> [] do
    idx := 0;
    e := [edges[1]];
    Remove(edges,1);
    while idx < Size(e) do
      idx:=idx+1;
      # find images of edges (two per edge...)
      # Note: don't forget the ORIENTATION

      current:=DeepCopy(e[idx]);
      for i in [1..Size(p1)] do
        pos:=[Position(p1[i],current[2][1]),Position(p1[i],current[2][2])];
        if fail in pos or not AbsoluteValue(pos[1]-pos[2]) in [1,4] then
          continue;
        fi;
        if not [gluings[current[1]][i],[p2[i][pos[1]],p2[i][pos[2]]]] in e then
          Add(e,[gluings[current[1]][i],[p2[i][pos[1]],p2[i][pos[2]]]]);
        fi;
        p:=Position(edges,[gluings[current[1]][i],[p2[i][pos[1]],p2[i][pos[2]]]]);
        if p <> fail then
          Remove(edges,p);
        fi;
        p:=Position(edges,[gluings[current[1]][i],[p2[i][pos[2]],p2[i][pos[1]]]]);
        if p <> fail then
          Remove(edges,p);
        fi;
      od;
    od;
    Add(elist,e);
  od;

  return [vlist,elist,flist,plist];
end;

# Computes the f-vector of a cover (i.e., its number of vertices of dodecahedra,
# edges of dodecahedra, faces of dodecahedra, and the number of dodecahedra itself).
# This determines the f-vector of the natural cubulation.
# (NOT NEEDED IN THE SCRIPT, IN ITS CURRENT FORM)
fVector:=function(gluings)
  return List(faceLattice(gluings),x->Size(x));
end;

###############################################################################
###############################################################################
# END - Helper functions / additional functions for further programming
###############################################################################
###############################################################################


###################################################################
###################################################################
###################################################################
############################## MAIN ###############################
###################################################################
###################################################################
###################################################################

# file to print output to
outfile:="OUT.txt";

# file to read subgroups from (see above for the format these subgroups must be
# presented in)
infile:="IN.txt";

# print the head of the output file
PrintTo(outfile,
"1st column: subgroup number\n",
"2nd column: degree\n",
"3rd column: number of connected components of the canonical immersed surface\n",
"4th column: embeddedness of surface components\n",
"5th column: is the cover regular?\n",
"6th column: number of self-osculating surface components\n",
"7th column: number of inter-osculating pairs of surface components\n",
"8th column: Abelian invariant of subgroup (aka. first homology group of cover)\n\n",

"out:=[\n");


# read subgroups from file, see IN.txt for the format
Read(infile);
# confirmation that reading is done (for larger input files)
Print("reading done.\n");

# only consider degrees in DEGREE (emptyset = all degrees)
DEGREE:=[];

# if set to 'true', no covers with fix-points are considered.
# See https://arxiv.org/abs/1702.08080 for more information.
NOFIXPT:=false;

# if set to 'true', checks the normal core of each subgroup, 
# not the subgroup itself
CORE:=false;

# setup counter for number of covers actually checked
CTR:=0;

# for short list of types of covers (grouped by abelian invariant, number of surface components, types, etc.)
Summary:=[];

# number of examples of each type of cover
ct:=[];


###################################################################
# start main loop
# for all subgroups from IN.txt
###################################################################
for ctr in [1..Size(sgrps)] do

  # If CORE = true then compute the core of the current subgroup.
  # Otherwise setup current subgroup as a subgroup of pi1
  if CORE then
    ggg:=Subgroup(pi1,sgrps[ctr]);
    g:=Core(pi1,ggg);
  else
    g:=Subgroup(pi1,sgrps[ctr]);
  fi;

  # collecting unneeded stuff from time to time to save memory
  if ctr mod 1000 = 0 then
    GASMAN("collect");
  fi;

  # progress counter
  if ctr mod 100 = 0 then
    Print(ctr," of ",Size(sgrps)," done\n");
  fi;

  ###################################################################
  # BEGIN - setup and initial testing of cover
  ###################################################################

  # determine index, check if index is in specified range 
  # (DEGREE = [] means 'check all covers')
  d := Index(pi1,g);
  if not d in DEGREE and DEGREE <> [] then continue; fi;

  ###################################################################
  # determine orbits of the six face classes of the Weber-Seifert 
  # space of the cover (this essentially determines the structure of
  # the cover complex)
  orbits:=GeneratorsOfGroup(Range(FactorCosetAction(pi1,g)));
  #
  # (optional) print orbits
  #Print(orbits,"\n");
  ###################################################################

  # initiate fundamental domains...
  FDs:=[1..d];
  # ...and gluing tables
  gluings:=[];
  for i in [1..d] do
    gluings[i]:=[];
  od;

  # Go through orbits and translate them into gluing tables of the
  # degree 'd' copies of dodecahedra of the cover
  for i in [1..Size(orbits)] do
    perm := orbits[i];
    base:=DeepCopy(FDs);
    target:=Permuted(base,perm);
    for k in [1..Size(base)] do
      gluings[base[k]][inFacesIdces[i]]:=target[k];
      gluings[target[k]][outFacesIdces[i]]:=base[k];
    od;
  od;

  # Check if cover has self-identifications of dodecahedra
  self:=false;
  for orb in orbits do
    if NrMovedPoints(orb) < d then
      self:=true;
      break;
    fi;
  od;

  # If NOFIXPT = true, do not consider covers with 
  # self-identifications
  if self and NOFIXPT then
    continue;
  fi;

  ###################################################################
  # SETUP CANONICAL IMMERSED SURFACE
  #
  # collection of all pentagonal disks of canonical immersed surface 
  # (each pentagonal disk acts as a collection of five mid-cubes, 
  # which by construction will never be separated from each other)
  P:=[];
  for iiii in [1..d] do
    Append(P,List(pentagons,x->[iiii,x]));
  od;

  # optional, output all pentagonal disks (there are (12 x d) of 
  # them)
  #Print(pentagons,"\n");

  ###################################################################
  # END - setup and initial testing of cover
  ###################################################################

  # increase counter of covers actually tested
  CTR:=CTR+1;

  ###################################################################
  # BEGIN - track surfaces component
  #         i.e., determine connected components of canonical 
  #         immersed surface
  ###################################################################
  #
  # Initiate collection of surface components
  scoll:=[];
  # Step by step, assign pentagonal disks from 'P' to a surface
  # component.
  #
  # For every component this is a breadth-first search, iteratively 
  # adding adjacent pentagonal disks of pentagonal disks already in 
  # the surface component.
  #
  # Eventually, a surface component will be closed and will not
  # grow any more, at which point we will skip to a new component
  # until 'P' is empty.
  while P <> [] do
    # initiate size of surface component
    idx:=0;
    # initiate first surface component with first pentagonal disk
    surf:=[P[Size(P)]];
    # remove first pentagonal disk from set of available pentagonal disks
    Remove(P,Size(P));

    # while there are still new pentagonal disks added to component
    while idx < Size(surf) do
      # update size of current component
      idx:=idx+1;
      # loop over all edges of current pentagonal disk
      edges:=[surf[idx][2]{[1,2]},surf[idx][2]{[2,3]},surf[idx][2]{[3,4]},surf[idx][2]{[4,5]},surf[idx][2]{[5,1]}];
      pIndex:=surf[idx][1];
      for edge in edges do
        # find position of current edge in dodecahedron
        subset:=Union(edge);
        for j in [1..Size(dodecahedron)] do
          if not IsSubset(dodecahedron[j],subset) then
            continue;
          fi;
          # find the other pentagonal disk the current edge is glued to 
          pos:=[Position(p1[j],edge[1][1]),Position(p1[j],edge[1][2]),Position(p1[j],edge[2][1]),Position(p1[j],edge[2][2])];
          imEdge:=[  [p2[j][pos[1]],p2[j][pos[2]]], [p2[j][pos[3]],p2[j][pos[4]]]  ];
          imPIndex:=gluings[pIndex][j];

          # add new pentagonal disk to surface component
          for k in [1..Size(P)] do
            if P[k][1] = imPIndex and IsSubset(P[k][2],imEdge) then
              Add(surf,P[k]);
              Remove(P,k);
              break;
            fi;
          od;
          # found second pentagonal disk of this edge, skip to next edge of 
          # current pentagonal disk
          break;
        od;
      # end going through 'edges'        
      od;
    od;
    # once surface component does not grow any more, add it to surface collection  'scoll'
    Add(scoll,surf);
  od;

  ###################################################################
  # END - track surfaces component
  #       at this point array 'scoll' contains all components of
  #       of the canonical immersed surface.
  #       Surfaces are represented by a list of pentagonal disks 
  #       (given by five midpoints of dodecahedral edges, i.e., an 
  #       entry of 'pentagons'), and the index of the dodecahedron it
  #       is contained in.
  ###################################################################

  ###################################################################
  # BEGIN - check which surface components are embedded
  ###################################################################
  # array of length equal to 'scoll' with boolean entries. 
  #  'true'  -> surface component is embedded
  #  'false' -> surface component is not embedded
  emb:=[];
  # for each surface components
  for surf in scoll do
    # initiate surface component as 'embedded'
    embedded:=true;
    # for every fundamental domain, initiate a list
    V:=List([1..d],x->[]);
    # for every pentagonal disk in current surface component
    for p in surf do
      # get vertices of pentagon the pentagonal disk is 
      # parallel to
      new:=List(p[2],x->x[1]);
      # if there is another pentagonal disk in the same
      # dodecahedron parallel to a non-disjoint pentagon
      # of the dodecahedron, the surface component is not
      # embedded
      if Intersection(V[p[1]],new) = [] then
        Append(V[p[1]],new);
      else
        embedded:=false;
        break;
      fi;
    od;  
    # add boolean 'embeddedness-flag' to array
    Add(emb,embedded);  
  od;

  # (optional) Skip if there are non-embedded surface components
  #if false in emb then continue; fi;

  ###################################################################
  # END - check which surface components are embedded
  ###################################################################

  # initialise counter for non-self-osculating surfaces
  ccctr:=-1;
  # initialise counter for non-inter-osculating surfaces pairs
  cctr:=-1;


  # if there exists a non-embedded surface component, skip straight
  # to the output section
  if not false in emb then

    ###################################################################
    # BEGIN - check which surface components self-osculate
    ###################################################################

    # Fact:   an embedded surface component either self-osculates 
    #         through the center of a dodecahedron (denoted "internal
    #         self-osculation") or through a vertex of a dodecahedron
    #         (denoted "external self-osculation").
    #         See https://arxiv.org/abs/1702.08080 for details.

    # array of length equal to 'scoll' with boolean entries. 
    #  'true'  -> surface component does not self-osculate
    #  'false' -> surface component self-osculates
    selfosc:=[];

    ###################################################################
    # internal self-osculation
    ###################################################################

    # Check for each surface component whether it occurs twice in a 
    # dodecahedron (if so, the surface self-osculates over the center
    # of this dodecahedron):
    for surf in scoll do
      idx:=List(surf,x->x[1]);

      # case there exists a duplicate dodecahedron index
      if Size(Set(idx)) < Size(idx) then
        Add(selfosc,false);
      else
      # case all dodecahedron indices are unique
        Add(selfosc,true);
      fi;
    od;

    ###################################################################
    # external self-osculation (here we only check the surfaces
    # which do not have internal self-osculation. In particular, they
    # have at most one pentagonal disk per dodecahedron)
    ###################################################################

    # obtain vertex classes 
    fl:=faceLattice(gluings);
    # extract vertices
    vertices:=fl[1];

    # array to store for each surface components which dodecahedral
    # vertices are "near" to it
    SurfaceVerts:=[];

    # loop over all surface components
    for i in [1..Size(scoll)] do
      # if surface component already has internal self-osculation, skip
      if selfosc[i]=false then
        continue;
      fi;

      # array to store dodecahedral vertices "near" current surface
      collection:=[];
      # loop over all pentagonal disks of current surface component
      for pentagon in scoll[i] do
        # extract of pentagonal disk the vertices of the dodecahedral
        # pentagon parallel to it
        p:=List(pentagon[2],x->[pentagon[1],x[1]]);
        # for each vertex, determine its face class in the cover 
        # complex
        for v in [1..Size(vertices)] do
          int := Intersection(p,vertices[v]);
          if int <> [] then
            AddSet(collection,v);
          fi;
        od;
      od;
      # add vertices of current surface component to collection
      Add(SurfaceVerts,collection);

      # external self-osculation occurs if and only if the surface
      # is near a pentagonal dodecahedron multiple times.
      # I.e., its number of vertices on the boundary of pentagonal
      # disks is strictly larger than the number of dodecahedral
      # vertices "near" to the surface component 
      #
      # Note here that the number of pentagonal disks must be equal
      # to the number of vertices on the boundary of pentagonal 
      # disks      
      if Size(collection) < Size(scoll[i]) then
        selfosc[i]:=false;
      fi;       
    od;

    # valid is true if and only if no surface component self-osculates
    valid:=true;
    # count number of self-osculating surfaces
    ccctr:=0;
    for elm in selfosc do
      if elm = false then
        valid:=false;
        ccctr:=ccctr+1;
      fi;
    od;


    ###################################################################
    # END - check which surface components self-osculate
    ###################################################################

    # if there exists self-osculating surface components, skip
    # to output section
    if valid then

      ###################################################################
      # BEGIN - check which surface pairs of surface components 
      #         inter-osculate
      ###################################################################

      # Fact:   a pair of intersecting embedded surface components either 
      #         inter-osculate through the center of a dodecahedron 
      #         (denoted "internal inter-osculation") or through a vertex
      #         of a dodecahedron denoted "external self-osculation").

      # Fact:   Two non-self-osculating embedded surface components
      #         intersect near a dodecahedral vertex such that the only
      #         other pentagonal disks of the surfaces near this vertex
      #         are also close to the intersection.

      # Fact:   Two pentagonal disks of two non-self-osculating embedded 
      #         surface components intersect at most once. Moreover,
      #         every dodecahedron contains at most one intersection,
      #         and if it contains an intersection, no other 
      #         pentagonal disk of either surface is contained in
      #         this dodecahedron.
      #
      #         See https://arxiv.org/abs/1702.08080 for details.


      # setup inter-osculating matrix, initiate all entries with
      # 'non-inter-osculating'
      matrix:=[];
      for kk in [1..Size(scoll)] do
        Add(matrix,[]);
        for ll in [1..Size(scoll)] do
          Add(matrix[kk],true);
        od;
      od;

      # set diagonal entry to false if corresponding surface component
      # self-osculates
      bool:=true;
      for ii in [1..Size(scoll)] do
        matrix[ii][ii]:=selfosc[ii];
      od;


      # for all pairs of distinct surface components, determine their 
      # internal intersection pattern for each of the dodecahedra, and 
      # if it is intersecting, determine whether they internally or
      # externally inter-osculate.
      for idx in Combinations([1..Size(scoll)],2) do
        # lists of dodecahedra intersected by surface components (per component)
        lst1 := List(scoll[idx[1]],x->x[1]);
        lst2 := List(scoll[idx[2]],x->x[1]);

        # setup list of dodecahedra intersected by both surface components
        cap:=Intersection(lst1,lst2);

        # determine (internal) intersection patterns for each dodecahedron in 
        # 'cap' for each pair of pentagonal disks from distinct surface 
        # components in this dodecahedron.
        #
        # The internal pattern can
        #   - be empty (at most one surface component intersects the dodecahedron)
        #   - contain an opposite pair of pentagonal disks, one from each component
        #   - contain an opposite pair of pentagonal disks, one from each component
        #     (this is encoded by a '0')
        #   - contain two disjoint pentagonal disks, one from each component, not
        #     opposite to each other (this is encoded by a '4')
        #   - contain two intersecting pentagonal disks, one from each component
        #     (this is encoded by a '6')
        #
        #     '0', '4' and '6' are the number of vertices of the dodecahedron, that 
        #     are contained in edges of the dodecahedron intersecting both pentagonal 
        #     disks
        #
        # 'pattern' collects all of these patterns over all dodecahedra in 'cap'
        # over all pairs of pentagonal disks.
        pattern:=[];
        for jj in cap do
          pos1:=Positions(lst1,jj);
          pos2:=Positions(lst2,jj);
          for k in pos1 do
            for l in pos2 do
              Add(pattern,Size(Intersection(Union(scoll[idx[1]][k][2]),Union(scoll[idx[2]][l][2]))));
            od;
          od;
        od;
        Sort(pattern);

        # case surface pair does not intersect: nothing to do
        if not 6 in pattern then
          continue;
        # case surface pair intersects
        else

          ###################################################################
          # internal inter-osculation
          ###################################################################

          # a pair of intersecting surface components internally
          # inter-osculates if and only if there exists a pair of
          # pentagonal disks, one from each component, intersecting the 
          # same dodecahedron parallel to vertex disjoint pentagons
          if 4 in pattern or 0 in pattern then
            matrix[idx[1]][idx[2]]:=false;
            matrix[idx[2]][idx[1]]:=false;
          else
            ###################################################################
            # external inter-osculation
            ###################################################################

            # number of intersections
            noInt := Size(Positions(pattern,6));
           
            # number of pentagonal disks in both surface components combined
            noPent := Size(scoll[idx[1]])+Size(scoll[idx[2]]);

            # number of dodecahedral vertices near either of the surface
            noVerts := Size(Union(SurfaceVerts[idx[1]],SurfaceVerts[idx[2]]));

            ###################################################################
            # Because there are no self-osculating surfaces, a dodecahedral
            # vertex near an intersection does not admit another pentagonal
            # disk of either surface in its vicinity. Hence, counting 
            # dodecahedral vertices of both faces, exactly one vertex per
            # intersection is double counted.
            #
            # Hence, inter-osculation occurs, if the surface pair is near
            # strictly less dodecahedral vertices than the surfaces has
            # pentagonal disk vertices minus one for each intersection.
            ###################################################################
            if noVerts < noPent - noInt then
              matrix[idx[1]][idx[2]]:=false;
              matrix[idx[2]][idx[1]]:=false;
            fi;
          fi;
        fi;
      od;

      # count number of inter-osculating surface pairs
      cctr:=0;
      for ll in [1..Size(matrix)-1] do
        for lll in [ll+1..Size(matrix)] do
          if matrix[ll][lll] = false then
            cctr:=cctr+1;
          fi;
        od;
      od;

      ###################################################################
      # END - check which surface pairs of surface components 
      #       inter-osculate
      ###################################################################

    fi;
  fi;

  ###################################################################
  # BEGIN - final checks and output
  ###################################################################

  
  # compute abelian invariant of subgroup (aka. first homology 
  # group of cover)
  abInv:=AbelianInvariants(g);


  # print summary of cover and canonical surface
  Print("sgrp ",ctr,", \tdegree ",d,", \tis reg. ",IsNormal(pi1,g)," \t# surfaces ",Size(scoll),", \tembedded ",emb,", \tself-osc ",ccctr,", \tinter-osc ",cctr,"\n");
 
  # print summary of cover and canonical surface to outfile
  AppendTo(outfile,[ctr,d,Size(scoll),emb,IsNormal(pi1,g),ccctr,cctr,abInv],",\n");

  # add cover summary to collection of cover types
  if not [d,Size(scoll),IsNormal(pi1,g),ccctr,cctr,abInv] in Summary then
    Add(Summary,[d,Size(scoll),IsNormal(pi1,g),ccctr,cctr,abInv]);
    Add(ct,1);
  else
    ct[Position(Summary,[d,Size(scoll),IsNormal(pi1,g),ccctr,cctr,abInv])]:=ct[Position(Summary,[d,Size(scoll),IsNormal(pi1,g),ccctr,cctr,abInv])]+1;
  fi;

  # destroy g, aka save space
  Unbind(g);

  ###################################################################
  # END - final checks and output
  ###################################################################

od;

# add number of checked covers to outfile
AppendTo(outfile,"];\n\n# Checked ",CTR," covers.\n");



